Conservative Spin Magnitude Change in Orbital Evolution in General Relativity

We show that physical scattering observables for compact spinning objects in general relativity can depend on additional degrees of freedom in the spin tensor beyond those described by the spin vector alone. The impulse, spin kick, and leading-order waveforms exhibit such a nontrivial dependence. A signal of this additional structure is the change in the magnitude of the spin vector under conservative Hamiltonian evolution, similar to our previous studies in electrodynamics. These additional degrees of freedom describe dynamical mass multipoles of compact objects and decouple for black holes. We also show that the conservative impulse, spin kick and change of the additional degrees of freedom are encoded in the eikonal phase.

==> anc/Amplitudes.m <==
(* 
	This file is associated with "Spin Magnitude Change in Orbital Evolution in General Relativity" 
		by Mark Alaverdian, Zvi Bern, Dimitrios Kosmopoulos, Andres Luna, Radu Roiban, Trevor Scheopner, and Fei Teng.
*)


(*
--- Description --- 

We give the classical part of the tree-level (1PM) and one-loop-level (2PM) two-to-two amplitudes. 
We may organize the classical part of the one-loop-level amplitude as a triangle contribution plus a box contribution.
The latter is iteration of the tree-level result and carries no new information. 
We have verified that the box contribution matches between the field-theory amplitude and the Hamiltonian amplitude up to classical order.
Here, we give only the triangle contribution.

--- Notation ---

dot[v1,v2] : inner product of four-vectors v1 and v2,
LeviCivita[{v1,v2,v3,v4}] : Contraction of four-vectors v1, v2, v3, v4 with the Levi-Civita tensor,
p[1], p[2] : incoming four momenta of particles 1 and 2 respectively,
Q : momentum transfer four vector,
pb[1] = p[1] + Q/2, pb[2] = p[2] - Q/2,
mb[1] = Sqrt[ pb[1]^2 ], mb[2] = Sqrt[ pb[2]^2 ], 
pol[1], pol[2], pol[3], pol[4] : polarization tensors of the corresponding external leg (denoted by curly E in the text),
S[1], S[2] : spin four-vectors of particles 1 and 2 respectively,
K[1], K[2] : boost four-vectors of particles 1 and 2 respectively,
m[1], m[2] : masses of particles 1 and 2 respectively,
E12 = Sqrt[ m[1]^2 + p^2 ] + Sqrt[ m[2]^2 + p^2 ],
y = (pb[1].pb[2])/(mb[1] mb[2]), where (pb[1].pb[2]) denotes the inner product of the four-momenta pb[1] and pb[2],
C2[1], C2[2], D2[1], D2[2], E2[1], E2[2] : Wilson coefficients of particle 1, 2.
*)


(* The tree-level (1PM) amplitude *)


-((8 G \[Pi] (-1+2 y^2) C2[2] dot[pol[1],pol[4]] dot[pol[2],pol[3]] (dot[Q,S[2]]^2-dot[Q,Q] dot[S[2],S[2]]) mb[1]^2)/dot[Q[1],Q[1]])+(8 G \[Pi] (-1+2 y^2) dot[K[2],Q]^2 dot[pol[1],pol[4]] dot[pol[2],pol[3]] E2[2] mb[1]^2)/dot[Q[1],Q[1]]-(8 G \[Pi] (-1+2 y^2) C2[1] dot[pol[1],pol[4]] dot[pol[2],pol[3]] (dot[Q,S[1]]^2-dot[Q,Q] dot[S[1],S[1]]) mb[2]^2)/dot[Q[1],Q[1]]+(8 G \[Pi] (-1+2 y^2) dot[K[1],Q]^2 dot[pol[1],pol[4]] dot[pol[2],pol[3]] E2[1] mb[2]^2)/dot[Q[1],Q[1]]+(16 G \[Pi] D2[1] dot[K[1],Q] dot[pol[1],pol[4]] dot[pol[2],pol[3]] mb[2] (2 y LeviCivita[{pb[1],pb[2],Q,S[1]}]+(-1+2 y^2) dot[K[1],Q] mb[1] mb[2]))/(dot[Q[1],Q[1]] mb[1])+(16 G \[Pi] D2[2] dot[K[2],Q] dot[pol[1],pol[4]] dot[pol[2],pol[3]] mb[1] (-2 y LeviCivita[{pb[1],pb[2],Q,S[2]}]+(-1+2 y^2) dot[K[2],Q] mb[1] mb[2]))/(dot[Q[1],Q[1]] mb[2])-(8 G \[Pi] dot[pol[1],pol[4]] dot[pol[2],pol[3]] ((1-2 y^2) dot[K[2],Q]^2 mb[1]^3 mb[2]+2 dot[K[2],Q] mb[1] (2 y LeviCivita[{pb[1],pb[2],Q,S[2]}] mb[1]+mb[2] (2 y LeviCivita[{pb[1],pb[2],Q,S[1]}]+(-1+2 y^2) (dot[K[1],Q]-I mb[1]) mb[1] mb[2]))+mb[2] ((1-2 y^2) dot[K[1],Q]^2 mb[1] mb[2]^2+dot[K[1],Q] (-4 y LeviCivita[{pb[1],pb[2],Q,S[2]}] mb[1]-4 y LeviCivita[{pb[1],pb[2],Q,S[1]}] mb[2]+2 I (-1+2 y^2) mb[1]^2 mb[2]^2)+mb[1] (4 I y LeviCivita[{pb[1],pb[2],Q,S[2]}] mb[1]+(-1+2 y^2) dot[Q,S[2]]^2 mb[1]^2+2 (-1+2 y^2) dot[Q,S[1]] dot[Q,S[2]] mb[1] mb[2]+mb[2] (4 I y LeviCivita[{pb[1],pb[2],Q,S[1]}]+(-1+2 y^2) (dot[Q,S[1]]^2+2 mb[1]^2) mb[2]))+dot[Q,Q] mb[1] (-2 dot[pb[1],S[2]]^2+4 y dot[pb[1],S[2]] dot[pb[2],S[1]]-2 dot[pb[2],S[1]]^2-(-1+2 y^2) (dot[S[2],S[2]] mb[1]^2+2 dot[S[1],S[2]] mb[1] mb[2]+dot[S[1],S[1]] mb[2]^2)))))/(dot[Q[1],Q[1]] mb[1] mb[2])


(* The one-loop-level (2PM) amplitude *)


-((G^2 \[Pi]^2 C2[1] dot[pol[1],pol[4]] dot[pol[2],pol[3]] (-((-1+y^2) dot[Q,S[1]]^2 mb[2]^2 ((35-174 y^2+155 y^4) mb[1]+4 (3-29 y^2+30 y^4) mb[2]))+dot[Q,Q] ((-1+y^2) dot[S[1],S[1]] mb[2]^2 ((23-102 y^2+95 y^4) mb[1]+4 (2-13 y^2+15 y^4) mb[2])+2 dot[pb[2],S[1]]^2 ((17-66 y^2+65 y^4) mb[1]+2 (3-10 y^2+15 y^4) mb[2]))))/(8 (-1+y^2)^2 Sqrt[-dot[Q,Q]]))-(G^2 \[Pi]^2 C2[2] dot[pol[1],pol[4]] dot[pol[2],pol[3]] (-((-1+y^2) dot[Q,S[2]]^2 mb[1]^2 (4 (3-29 y^2+30 y^4) mb[1]+(35-174 y^2+155 y^4) mb[2]))+dot[Q,Q] (2 dot[pb[1],S[2]]^2 ((6-20 y^2+30 y^4) mb[1]+(17-66 y^2+65 y^4) mb[2])+(-1+y^2) dot[S[2],S[2]] mb[1]^2 ((8-52 y^2+60 y^4) mb[1]+(23-102 y^2+95 y^4) mb[2]))))/(8 (-1+y^2)^2 Sqrt[-dot[Q,Q]])+(G^2 \[Pi]^2 dot[pol[1],pol[4]] dot[pol[2],pol[3]] E2[1] (-((-1+y^2) dot[K[1],Q]^2 mb[1]^2 mb[2]^2 ((35-174 y^2+155 y^4) mb[1]+4 (3-29 y^2+30 y^4) mb[2]))+dot[Q,Q] (2 dot[K[1],pb[2]]^2 mb[1]^2 ((17-66 y^2+65 y^4) mb[1]+2 (3-10 y^2+15 y^4) mb[2])-4 y dot[K[1],pb[1]] dot[K[1],pb[2]] mb[1] mb[2] ((17-66 y^2+65 y^4) mb[1]+2 (3-10 y^2+15 y^4) mb[2])+mb[2]^2 (dot[K[1],pb[1]]^2 ((23-91 y^2+65 y^4+35 y^6) mb[1]+8 (1-3 y^2)^2 mb[2])+(-1+y^2) dot[K[1],K[1]] mb[1]^2 ((23-102 y^2+95 y^4) mb[1]+4 (2-13 y^2+15 y^4) mb[2])))))/(8 (-1+y^2)^2 Sqrt[-dot[Q,Q]] mb[1]^2)+(G^2 \[Pi]^2 dot[pol[1],pol[4]] dot[pol[2],pol[3]] E2[2] (-((-1+y^2) dot[K[2],Q]^2 mb[1]^2 mb[2]^2 (4 (3-29 y^2+30 y^4) mb[1]+(35-174 y^2+155 y^4) mb[2]))+dot[Q,Q] (-4 y dot[K[2],pb[1]] dot[K[2],pb[2]] mb[1] mb[2] ((6-20 y^2+30 y^4) mb[1]+(17-66 y^2+65 y^4) mb[2])+dot[K[2],pb[2]]^2 mb[1]^2 (8 (1-3 y^2)^2 mb[1]+(23-91 y^2+65 y^4+35 y^6) mb[2])+mb[2]^2 (2 dot[K[2],pb[1]]^2 ((6-20 y^2+30 y^4) mb[1]+(17-66 y^2+65 y^4) mb[2])+(-1+y^2) dot[K[2],K[2]] mb[1]^2 ((8-52 y^2+60 y^4) mb[1]+(23-102 y^2+95 y^4) mb[2])))))/(8 (-1+y^2)^2 Sqrt[-dot[Q,Q]] mb[2]^2)+(G^2 \[Pi]^2 D2[1] dot[pol[1],pol[4]] dot[pol[2],pol[3]] (-((-1+y^2) dot[K[1],Q] mb[1] mb[2] (8 y LeviCivita[{pb[1],pb[2],Q,S[1]}] (4 (-3+5 y^2) mb[1]+(-7+15 y^2) mb[2])+dot[K[1],Q] mb[1] mb[2] ((35-174 y^2+155 y^4) mb[1]+4 (3-29 y^2+30 y^4) mb[2])))+dot[Q,Q] (2 dot[K[1],pb[2]]^2 mb[1]^2 ((17-66 y^2+65 y^4) mb[1]+2 (3-10 y^2+15 y^4) mb[2])-4 y dot[K[1],pb[1]] dot[K[1],pb[2]] mb[1] mb[2] ((17-66 y^2+65 y^4) mb[1]+2 (3-10 y^2+15 y^4) mb[2])+mb[2] (4 y (-1+y^2) LeviCivita[{K[1],pb[1],pb[2],S[1]}] mb[1] (4 (-3+5 y^2) mb[1]+(-7+15 y^2) mb[2])+mb[2] (dot[K[1],pb[1]]^2 ((23-91 y^2+65 y^4+35 y^6) mb[1]+8 (1-3 y^2)^2 mb[2])+(-1+y^2) dot[K[1],K[1]] mb[1]^2 ((23-102 y^2+95 y^4) mb[1]+4 (2-13 y^2+15 y^4) mb[2]))))))/(4 (-1+y^2)^2 Sqrt[-dot[Q,Q]] mb[1]^2)+(G^2 \[Pi]^2 D2[2] dot[pol[1],pol[4]] dot[pol[2],pol[3]] (-((-1+y^2) dot[K[2],Q] mb[1] mb[2] (-8 y LeviCivita[{pb[1],pb[2],Q,S[2]}] ((-7+15 y^2) mb[1]+4 (-3+5 y^2) mb[2])+dot[K[2],Q] mb[1] mb[2] (4 (3-29 y^2+30 y^4) mb[1]+(35-174 y^2+155 y^4) mb[2])))+dot[Q,Q] (-4 y dot[K[2],pb[1]] dot[K[2],pb[2]] mb[1] mb[2] ((6-20 y^2+30 y^4) mb[1]+(17-66 y^2+65 y^4) mb[2])+dot[K[2],pb[2]]^2 mb[1]^2 (8 (1-3 y^2)^2 mb[1]+(23-91 y^2+65 y^4+35 y^6) mb[2])+mb[2] (-4 y (-1+y^2) LeviCivita[{K[2],pb[1],pb[2],S[2]}] mb[1] ((-7+15 y^2) mb[1]+4 (-3+5 y^2) mb[2])+mb[2] (2 dot[K[2],pb[1]]^2 ((6-20 y^2+30 y^4) mb[1]+(17-66 y^2+65 y^4) mb[2])+(-1+y^2) dot[K[2],K[2]] mb[1]^2 ((8-52 y^2+60 y^4) mb[1]+(23-102 y^2+95 y^4) mb[2]))))))/(4 (-1+y^2)^2 Sqrt[-dot[Q,Q]] mb[2]^2)-(G^2 \[Pi]^2 dot[pol[1],pol[4]] dot[pol[2],pol[3]] (12 (-1+y^2)^2 (-1+5 y^2) dot[K[2],Q]^2 mb[1]^3 mb[2] (mb[1]+mb[2])+8 (-1+y^2) dot[K[2],Q] mb[1] (-y (-3+5 y^2) LeviCivita[{pb[1],pb[2],Q,S[2]}] mb[1] (3 mb[1]+4 mb[2])+mb[2] (-3 (1-6 y^2+5 y^4) (dot[K[1],Q]-I mb[1]) mb[1] mb[2] (mb[1]+mb[2])-y (-3+5 y^2) LeviCivita[{pb[1],pb[2],Q,S[1]}] (4 mb[1]+3 mb[2])))+mb[2] (dot[Q,Q] mb[1] (-32 y^3 (-4+5 y^2) dot[pb[1],S[2]] dot[pb[2],S[1]] (mb[1]+mb[2])+2 dot[pb[2],S[1]]^2 ((9-66 y^2+65 y^4) mb[1]+2 (1-12 y^2+15 y^4) mb[2])+2 dot[pb[1],S[2]]^2 ((2-24 y^2+30 y^4) mb[1]+(9-66 y^2+65 y^4) mb[2])+(-1+y^2) (dot[S[2],S[2]] mb[1]^2 ((8-60 y^2+60 y^4) mb[1]+(15-102 y^2+95 y^4) mb[2])+mb[2] (8 (3-21 y^2+20 y^4) dot[S[1],S[2]] mb[1] (mb[1]+mb[2])+dot[S[1],S[1]] mb[2] ((15-102 y^2+95 y^4) mb[1]+4 (2-15 y^2+15 y^4) mb[2]))))+(-1+y^2) (12 (1-6 y^2+5 y^4) dot[K[1],Q]^2 mb[1] mb[2]^2 (mb[1]+mb[2])+8 dot[K[1],Q] (y (-3+5 y^2) LeviCivita[{pb[1],pb[2],Q,S[2]}] mb[1] (3 mb[1]+4 mb[2])+mb[2] (-3 I (1-6 y^2+5 y^4) mb[1]^2 mb[2] (mb[1]+mb[2])+y (-3+5 y^2) LeviCivita[{pb[1],pb[2],Q,S[1]}] (4 mb[1]+3 mb[2])))-mb[1] (8 (3-21 y^2+20 y^4) dot[Q,S[1]] dot[Q,S[2]] mb[1] mb[2] (mb[1]+mb[2])+8 I y (-3+5 y^2) LeviCivita[{pb[1],pb[2],Q,S[2]}] mb[1] (3 mb[1]+4 mb[2])+dot[Q,S[2]]^2 mb[1]^2 ((8-60 y^2+60 y^4) mb[1]+(15-102 y^2+95 y^4) mb[2])+mb[2] (8 I y (-3+5 y^2) LeviCivita[{pb[1],pb[2],Q,S[1]}] (4 mb[1]+3 mb[2])+mb[2] (24 (1-6 y^2+5 y^4) mb[1]^2 (mb[1]+mb[2])+dot[Q,S[1]]^2 ((15-102 y^2+95 y^4) mb[1]+4 (2-15 y^2+15 y^4) mb[2]))))))))/(4 (-1+y^2)^2 Sqrt[-dot[Q,Q]] mb[1] mb[2])


==> anc/Hamiltonian.m <==
(* 
	This file is associated with "Spin Magnitude Change in Orbital Evolution in General Relativity" 
		by Mark Alaverdian, Zvi Bern, Dimitrios Kosmopoulos, Andres Luna, Radu Roiban, Trevor Scheopner, and Fei Teng.
*)


(*
--- Contents --- 

1) The Hamiltonian spin structures are given as a list of pairs { structure label -> structure }.
2) The Hamiltonian coefficients are given as a list of pairs { coefficient -> value }. 

--- Notation ---

1) Relevant for the Hamiltonian spin structures
d[v1,v2] : inner product of three-vectors v1 and v2,
LeviCivita[{v1,v2,v3}] : Contraction of three-vectors v1, v2, v3 with the Levi-Civita tensor,
p : three momentum p in center-of-mass frame,
r : relative separation three-vector in center-of-mass frame,
S[1] : spin three-vector of particle 1,
S[2] : spin three-vector of particle 2,
K[1] : boost three-vector of particle 1,
K[2] : boost three-vector of particle 2.

2) Relevant for the Hamiltonian coefficients
m[1], m[2] : mass of particle 1, 2,
E12 = Sqrt[ m[1]^2 + p^2 ] + Sqrt[ m[2]^2 + p^2 ],
sigma = (p[1].p[2])/(m[1] m[2]), where (p[1].p[2]) denotes the inner product of the four-momenta of particles 1 and 2,
C2[1], C2[2], D2[1], D2[2], E2[1], E2[2] : Wilson coefficients of particle 1, 2,
c[n, X] : Hamiltonian nPM coefficient of the operator labeled by X.
*)


(*
1) The position-space Hamiltonian spin structures are given as a list of pairs { structure label -> structure }.
*)


{{0,1}->Id,{1,1}->LeviCivita[{r,p,S[1]}]/d[r,r],{1,2}->LeviCivita[{r,p,S[2]}]/d[r,r],{1,3}->d[r,K[1]]/d[r,r],{1,4}->d[r,K[2]]/d[r,r],{2,1}->d[r,S[1]]^2/d[r,r]^2,{2,2}->d[S[1],S[1]]/d[r,r],{2,3}->d[p,S[1]]^2/d[r,r],{2,4}->(d[r,S[1]] d[r,S[2]])/d[r,r]^2,{2,5}->d[S[1],S[2]]/d[r,r],{2,6}->(d[p,S[1]] d[p,S[2]])/d[r,r],{2,7}->d[r,S[2]]^2/d[r,r]^2,{2,8}->d[S[2],S[2]]/d[r,r],{2,9}->d[p,S[2]]^2/d[r,r],{2,10}->(d[r,K[1]] LeviCivita[{r,p,S[1]}])/d[r,r]^2,{2,11}->LeviCivita[{K[1],p,S[1]}]/d[r,r],{2,12}->(d[r,S[1]] LeviCivita[{r,K[1],p}])/d[r,r]^2,{2,13}->(d[r,K[1]] LeviCivita[{r,p,S[2]}])/d[r,r]^2,{2,14}->LeviCivita[{K[1],p,S[2]}]/d[r,r],{2,15}->(d[r,S[2]] LeviCivita[{r,K[1],p}])/d[r,r]^2,{2,16}->d[r,K[1]]^2/d[r,r]^2,{2,17}->d[K[1],K[1]]/d[r,r],{2,18}->d[p,K[1]]^2/d[r,r],{2,19}->(d[r,K[2]] LeviCivita[{r,p,S[1]}])/d[r,r]^2,{2,20}->LeviCivita[{K[2],p,S[1]}]/d[r,r],{2,21}->(d[r,S[1]] LeviCivita[{r,K[2],p}])/d[r,r]^2,{2,22}->(d[r,K[2]] LeviCivita[{r,p,S[2]}])/d[r,r]^2,{2,23}->LeviCivita[{K[2],p,S[2]}]/d[r,r],{2,24}->(d[r,S[2]] LeviCivita[{r,K[2],p}])/d[r,r]^2,{2,25}->(d[r,K[1]] d[r,K[2]])/d[r,r]^2,{2,26}->d[K[1],K[2]]/d[r,r],{2,27}->(d[p,K[1]] d[p,K[2]])/d[r,r],{2,28}->d[r,K[2]]^2/d[r,r]^2,{2,29}->d[K[2],K[2]]/d[r,r],{2,30}->d[p,K[2]]^2/d[r,r]}


(*
2) The position-space Hamiltonian coefficients are given as a list of pairs { coefficient -> value }. 
*)


{c[1,{0,1}]->-(((-1+2 sigma^2) m[1] m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(E12^2 (sigma m[1]+m[2]) (m[1]+sigma m[2]))),c[1,{1,1}]->((2 E12 sigma+2 sigma m[1]+m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3)/(E12^2 m[1] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))),c[1,{1,2}]->((2 E12 sigma+m[1]+2 sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3)/(E12^2 m[2] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))),c[1,{1,3}]->0,c[1,{1,4}]->0,c[1,{2,1}]->(3 m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 (2 (-1+2 sigma^2) (1+C2[1]) m[1]^2+4 sigma (-C2[1]+sigma^2 (1+2 C2[1])) m[1] m[2]+(-C2[1]+2 sigma^4 C2[1]+sigma^2 (2+C2[1])) m[2]^2+2 E12 ((-1+2 sigma^2) (1+C2[1]) m[1]+sigma (1+(-1+2 sigma^2) C2[1]) m[2])))/(2 E12^2 m[1] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2),c[1,{2,2}]->-((m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 (2 (-1+2 sigma^2) (1+C2[1]) m[1]^2+4 sigma (-C2[1]+sigma^2 (1+2 C2[1])) m[1] m[2]+(-C2[1]+2 sigma^4 C2[1]+sigma^2 (2+C2[1])) m[2]^2+2 E12 ((-1+2 sigma^2) (1+C2[1]) m[1]+sigma (1+(-1+2 sigma^2) C2[1]) m[2])))/(2 E12^2 m[1] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2)),c[1,{2,3}]->0,c[1,{2,4}]->(3 (-1+sigma+2 sigma^2) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+m[2])))/(E12^2 (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2])) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))),c[1,{2,5}]->-(((-1+sigma+2 sigma^2) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+m[2])))/(E12^2 (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2])) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2])))),c[1,{2,6}]->0,c[1,{2,7}]->(3 m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 ((-C2[2]+2 sigma^4 C2[2]+sigma^2 (2+C2[2])) m[1]^2+4 sigma (-C2[2]+sigma^2 (1+2 C2[2])) m[1] m[2]+2 (-1+2 sigma^2) (1+C2[2]) m[2]^2+2 E12 (-sigma (-1+C2[2]) m[1]+2 sigma^3 C2[2] m[1]-(1+C2[2]) m[2]+2 sigma^2 (1+C2[2]) m[2])))/(2 E12^2 m[2] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2),c[1,{2,8}]->(m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 (-((-C2[2]+2 sigma^4 C2[2]+sigma^2 (2+C2[2])) m[1]^2)-4 sigma (-C2[2]+sigma^2 (1+2 C2[2])) m[1] m[2]-2 (-1+2 sigma^2) (1+C2[2]) m[2]^2-2 E12 (-sigma (-1+C2[2]) m[1]+2 sigma^3 C2[2] m[1]-(1+C2[2]) m[2]+2 sigma^2 (1+C2[2]) m[2])))/(2 E12^2 m[2] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2),c[1,{2,9}]->0,c[1,{2,10}]->-((6 sigma D2[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(E12 m[1]^2 (sigma m[1]+m[2]) (m[1]+sigma m[2]))),c[1,{2,11}]->(2 sigma D2[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(E12 m[1]^2 (sigma m[1]+m[2]) (m[1]+sigma m[2])),c[1,{2,12}]->0,c[1,{2,13}]->0,c[1,{2,14}]->0,c[1,{2,15}]->0,c[1,{2,16}]->-((3 (-1+2 sigma^2) E2[1] m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(2 E12^2 m[1] (sigma m[1]+m[2]) (m[1]+sigma m[2]))),c[1,{2,17}]->((-1+2 sigma^2) E2[1] m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(2 E12^2 m[1] (sigma m[1]+m[2]) (m[1]+sigma m[2])),c[1,{2,18}]->0,c[1,{2,19}]->0,c[1,{2,20}]->0,c[1,{2,21}]->0,c[1,{2,22}]->(6 sigma D2[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(E12 m[2]^2 (sigma m[1]+m[2]) (m[1]+sigma m[2])),c[1,{2,23}]->-((2 sigma D2[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(E12 m[2]^2 (sigma m[1]+m[2]) (m[1]+sigma m[2]))),c[1,{2,24}]->0,c[1,{2,25}]->0,c[1,{2,26}]->0,c[1,{2,27}]->0,c[1,{2,28}]->-((3 (-1+2 sigma^2) E2[2] m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(2 E12^2 m[2] (sigma m[1]+m[2]) (m[1]+sigma m[2]))),c[1,{2,29}]->((-1+2 sigma^2) E2[2] m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^2)/(2 E12^2 m[2] (sigma m[1]+m[2]) (m[1]+sigma m[2])),c[1,{2,30}]->0,c[2,{0,1}]->(m[1] m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^3 (2 (-1+2 sigma^2) (m[1]^2+2 sigma m[1] m[2]+m[2]^2) ((1+6 sigma^2) m[1]^4+sigma (11+18 sigma^2) m[1]^3 m[2]+(1+33 sigma^2+10 sigma^4) m[1]^2 m[2]^2+sigma (11+18 sigma^2) m[1] m[2]^3+(1+6 sigma^2) m[2]^4)-3 E12 (-1+5 sigma^2) (m[1]+m[2]) (m[1] m[2]+sigma^2 m[1] m[2]+sigma (m[1]^2+m[2]^2))^2))/(4 E12^5 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3),c[2,{1,1}]->-(((m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 (-6 m[1]^6 m[2]-11 m[1]^4 m[2]^3-3 m[1]^3 m[2]^4+75 sigma^8 m[1]^3 m[2]^4+2 m[2]^7+sigma^7 m[1]^2 m[2]^3 (301 m[1]^2+30 m[1] m[2]+174 m[2]^2)+sigma^6 m[1] m[2]^2 (393 m[1]^4+181 m[1]^3 m[2]+686 m[1]^2 m[2]^2+60 m[1] m[2]^3+115 m[2]^4)+sigma m[2] (-6 m[1]^6-36 m[1]^5 m[2]-35 m[1]^4 m[2]^2-18 m[1]^2 m[2]^4+26 m[1] m[2]^5+2 m[2]^6)+sigma^2 m[2] (33 m[1]^6-75 m[1]^5 m[2]+71 m[1]^4 m[2]^2-90 m[1]^3 m[2]^3+127 m[1]^2 m[2]^4-m[1] m[2]^5+12 m[2]^6)+sigma^5 m[2] (183 m[1]^6+288 m[1]^5 m[2]+833 m[1]^4 m[2]^2+416 m[1]^3 m[2]^3+429 m[1]^2 m[2]^4+22 m[1] m[2]^5+24 m[2]^6)+sigma^3 m[1] (24 m[1]^6+15 m[1]^5 m[2]+298 m[1]^4 m[2]^2-25 m[1]^3 m[2]^3+390 m[1]^2 m[2]^4+43 m[1] m[2]^5+78 m[2]^6)+sigma^4 m[1] (24 m[1]^6+153 m[1]^5 m[2]+304 m[1]^4 m[2]^2+653 m[1]^3 m[2]^3+408 m[1]^2 m[2]^4+261 m[1] m[2]^5+84 m[2]^6)+E12 (sigma^7 m[1]^2 (103 m[1]-15 m[2]) m[2]^3+sigma^6 m[1] m[2]^2 (246 m[1]^3+43 m[1]^2 m[2]+231 m[1] m[2]^2-30 m[2]^3)-3 m[1]^2 m[2] (2 m[1]^3+3 m[1] m[2]^2+m[2]^3)+sigma^5 m[2] (159 m[1]^5+171 m[1]^4 m[2]+521 m[1]^3 m[2]^2+111 m[1]^2 m[2]^3+141 m[1] m[2]^4-15 m[2]^5)+sigma^2 m[2] (33 m[1]^5-69 m[1]^4 m[2]+77 m[1]^3 m[2]^2-41 m[1]^2 m[2]^3+61 m[1] m[2]^4+m[2]^5)+sigma m[2] (-6 m[1]^5-30 m[1]^4 m[2]-33 m[1]^3 m[2]^2+7 m[1]^2 m[2]^3-6 m[1] m[2]^4+4 m[2]^5)+sigma^3 (24 m[1]^6+15 m[1]^5 m[2]+253 m[1]^4 m[2]^2+29 m[1]^3 m[2]^3+233 m[1]^2 m[2]^4+37 m[1] m[2]^5+25 m[2]^6)+sigma^4 (24 m[1]^6+129 m[1]^5 m[2]+277 m[1]^4 m[2]^2+389 m[1]^3 m[2]^3+269 m[1]^2 m[2]^4+81 m[1] m[2]^5+25 m[2]^6))))/(2 E12^5 (1+sigma) m[1] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2)),c[2,{1,2}]->-(((m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 (2 (1+sigma+6 sigma^2+12 sigma^5) m[1]^7+sigma (26-sigma+78 sigma^2+84 sigma^3+22 sigma^4+115 sigma^5) m[1]^6 m[2]+sigma (-18+127 sigma+43 sigma^2+261 sigma^3+429 sigma^4+60 sigma^5+174 sigma^6) m[1]^5 m[2]^2+(-3-90 sigma^2+390 sigma^3+408 sigma^4+416 sigma^5+686 sigma^6+30 sigma^7+75 sigma^8) m[1]^4 m[2]^3+(-11-35 sigma+71 sigma^2-25 sigma^3+653 sigma^4+833 sigma^5+181 sigma^6+301 sigma^7) m[1]^3 m[2]^4+sigma (-36-75 sigma+298 sigma^2+304 sigma^3+288 sigma^4+393 sigma^5) m[1]^2 m[2]^5+3 (-2-2 sigma+11 sigma^2+5 sigma^3+51 sigma^4+61 sigma^5) m[1] m[2]^6+24 sigma^3 (1+sigma) m[2]^7+E12 (sigma^7 m[1]^3 m[2]^2 (-15 m[1]+103 m[2])-3 m[1] m[2]^2 (m[1]^3+3 m[1]^2 m[2]+2 m[2]^3)+sigma^6 m[1]^2 m[2] (-30 m[1]^3+231 m[1]^2 m[2]+43 m[1] m[2]^2+246 m[2]^3)+sigma m[1] (4 m[1]^5-6 m[1]^4 m[2]+7 m[1]^3 m[2]^2-33 m[1]^2 m[2]^3-30 m[1] m[2]^4-6 m[2]^5)+sigma^2 m[1] (m[1]^5+61 m[1]^4 m[2]-41 m[1]^3 m[2]^2+77 m[1]^2 m[2]^3-69 m[1] m[2]^4+33 m[2]^5)+sigma^5 m[1] (-15 m[1]^5+141 m[1]^4 m[2]+111 m[1]^3 m[2]^2+521 m[1]^2 m[2]^3+171 m[1] m[2]^4+159 m[2]^5)+sigma^3 (25 m[1]^6+37 m[1]^5 m[2]+233 m[1]^4 m[2]^2+29 m[1]^3 m[2]^3+253 m[1]^2 m[2]^4+15 m[1] m[2]^5+24 m[2]^6)+sigma^4 (25 m[1]^6+81 m[1]^5 m[2]+269 m[1]^4 m[2]^2+389 m[1]^3 m[2]^3+277 m[1]^2 m[2]^4+129 m[1] m[2]^5+24 m[2]^6))))/(2 E12^5 (1+sigma) m[2] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2)),c[2,{1,3}]->0,c[2,{1,4}]->0,c[2,{2,1}]->(m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 (-4 (1+sigma) (-12 (1+C2[1])-sigma^2 (50+29 C2[1])+sigma^4 (98+53 C2[1])) m[1]^8-4 sigma (23 sigma^4 (30+23 C2[1])-2 sigma (84+65 C2[1])-2 (92+71 C2[1])-sigma^2 (182+251 C2[1])-sigma^3 (302+367 C2[1])+sigma^5 (810+649 C2[1])) m[1]^7 m[2]+(sigma (36-64 C2[1])+4 (41+8 C2[1])+sigma^4 (-3212+346 C2[1])+2 sigma^5 (-1270+853 C2[1])+sigma^2 (4082+3823 C2[1])+sigma^3 (5010+4511 C2[1])-sigma^6 (5970+6569 C2[1])-sigma^7 (7890+8969 C2[1])) m[1]^6 m[2]^2-(64+48 C2[1]+32 sigma^5 (412+261 C2[1])-2 sigma^2 (1268+565 C2[1])-2 sigma (1072+591 C2[1])+4 sigma^6 (3938+2305 C2[1])+sigma^7 (4614+8435 C2[1])-sigma^3 (5190+10133 C2[1])+sigma^8 (7254+12875 C2[1])-sigma^4 (8726+14197 C2[1])) m[1]^5 m[2]^3-(sigma^4 (5788-7440 C2[1])-3 (106+37 C2[1])+sigma (-238+201 C2[1])+32 sigma^6 (391+515 C2[1])-4 sigma^2 (1301+1440 C2[1])-4 sigma^3 (2103+1945 C2[1])-4 sigma^5 (-971+3394 C2[1])+sigma^8 (782+4351 C2[1])+4 sigma^7 (4586+5711 C2[1])+sigma^9 (2222+8071 C2[1])) m[1]^4 m[2]^4-(24+36 C2[1]-140 sigma^4 (32+93 C2[1])-3 sigma^2 (790+307 C2[1])+sigma^9 (-230+509 C2[1])+4 sigma^6 (3480+853 C2[1])+4 sigma^5 (2668+1229 C2[1])-sigma (1474+1233 C2[1])+sigma^10 (10+1829 C2[1])-4 sigma^3 (108+1963 C2[1])+8 sigma^8 (770+2159 C2[1])+4 sigma^7 (622+2507 C2[1])) m[1]^3 m[2]^5+(sigma^8 (580-1358 C2[1])+120 sigma^10 C2[1]-4 sigma (-50+3 C2[1])+32 (4+3 C2[1])+12 sigma^4 (-349+134 C2[1])+3 sigma^2 (202+823 C2[1])+4 sigma^5 (-907+1478 C2[1])-2 sigma^9 (10+2121 C2[1])+sigma^3 (2318+2925 C2[1])-sigma^6 (2622+6199 C2[1])-sigma^7 (5710+9191 C2[1])) m[1]^2 m[2]^6+sigma (240 sigma^8 C2[1]+60 (1+5 C2[1])+12 sigma (23+16 C2[1])-5 sigma^6 (-94+209 C2[1])-2 sigma^5 (1106+289 C2[1])+3 sigma^2 (-258+341 C2[1])-2 sigma^4 (646+723 C2[1])+sigma^3 (-38+1863 C2[1])-sigma^7 (10+2853 C2[1])) m[1] m[2]^7+4 (-1+sigma^6 (30-85 C2[1])+3 C2[1]-146 sigma^7 C2[1]+30 sigma^8 C2[1]+sigma (-1+3 C2[1])-sigma^4 (62+3 C2[1])+sigma^3 (17+18 C2[1])+sigma^2 (-13+27 C2[1])+sigma^5 (-78+81 C2[1])) m[2]^8+E12 (-4 (1+sigma) (-12 (1+C2[1])-sigma^2 (50+29 C2[1])+sigma^4 (98+53 C2[1])) m[1]^7-8 sigma (-86-65 C2[1]-3 sigma^2 (22+37 C2[1])-sigma (78+59 C2[1])-sigma^3 (126+169 C2[1])+sigma^4 (296+238 C2[1])+sigma^5 (356+298 C2[1])) m[1]^6 m[2]+(140+sigma (12-88 C2[1])+8 C2[1]-42 sigma^4 (82+9 C2[1])+7 sigma^2 (474+467 C2[1])+sigma^5 (-3252+518 C2[1])+5 sigma^3 (862+801 C2[1])-sigma^6 (3798+4771 C2[1])-sigma^7 (5238+6691 C2[1])) m[1]^5 m[2]^2-2 (8 (4+3 C2[1])+451 sigma^7 (2+5 C2[1])+13 sigma^6 (418+309 C2[1])-sigma (842+469 C2[1])-sigma^2 (1118+503 C2[1])-3 sigma^3 (338+1119 C2[1])+sigma^5 (4294+3371 C2[1])+sigma^8 (1622+3635 C2[1])-sigma^4 (2150+4893 C2[1])) m[1]^4 m[2]^3-(-262+sigma^5 (4636-5890 C2[1])+sigma^4 (4940-2650 C2[1])-113 C2[1]+sigma (-310+103 C2[1])-14 sigma^2 (164+245 C2[1])+sigma^8 (110+1407 C2[1])-2 sigma^3 (2180+2471 C2[1])+sigma^9 (590+3087 C2[1])+2 sigma^7 (3802+6421 C2[1])+sigma^6 (4388+8706 C2[1])) m[1]^3 m[2]^4-2 (-4+sigma^3 (728-1451 C2[1])+6 C2[1]-12 sigma^9 C2[1]+168 sigma^10 C2[1]+11 sigma^5 (144+139 C2[1])-sigma^2 (554+247 C2[1])-sigma (314+351 C2[1])+3 sigma^6 (848+495 C2[1])+sigma^7 (74+1509 C2[1])-sigma^4 (120+2783 C2[1])+sigma^8 (686+3075 C2[1])) m[1]^2 m[2]^5+(52+sigma^6 (98-1671 C2[1])+36 C2[1]+96 sigma^8 C2[1]-624 sigma^9 C2[1]+4 sigma (17+3 C2[1])-10 sigma^4 (124+9 C2[1])-5 sigma^7 (182+579 C2[1])+2 sigma^5 (-596+727 C2[1])+sigma^2 (-262+813 C2[1])+sigma^3 (298+853 C2[1])) m[1] m[2]^6-4 sigma (3+sigma+sigma^3 (13-76 C2[1])+sigma^2 (61-56 C2[1])-9 C2[1]-6 sigma C2[1]-30 sigma^6 C2[1]+60 sigma^7 C2[1]+6 sigma^5 (8+11 C2[1])+3 sigma^4 (-6+41 C2[1])) m[2]^7)))/(8 E12^5 (1+sigma) m[1] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^3),c[2,{2,2}]->-((m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 (-4 (1+sigma) (-8 (1+C2[1])+5 sigma^4 (18+7 C2[1])-sigma^2 (42+19 C2[1])) m[1]^8-4 sigma (-4 sigma (31+21 C2[1])-2 (70+47 C2[1])-3 sigma^2 (42+53 C2[1])-3 sigma^3 (82+81 C2[1])+sigma^4 (602+341 C2[1])+sigma^5 (722+431 C2[1])) m[1]^7 m[2]+(114+20 C2[1]-2 sigma (7+30 C2[1])+2 sigma^4 (-1542+83 C2[1])+2 sigma^5 (-1206+563 C2[1])+3 sigma^3 (1356+983 C2[1])+sigma^2 (3140+2477 C2[1])-sigma^6 (5026+4167 C2[1])-sigma^7 (6946+5967 C2[1])) m[1]^6 m[2]^2-(8 (8+5 C2[1])-2 sigma^2 (999+328 C2[1])-2 sigma (803+375 C2[1])+8 sigma^5 (1421+674 C2[1])+2 sigma^6 (6968+3077 C2[1])+sigma^7 (3702+5243 C2[1])-sigma^3 (3592+6461 C2[1])+sigma^8 (6342+8573 C2[1])-sigma^4 (7128+9343 C2[1])) m[1]^5 m[2]^3-(-234+sigma^5 (3746-8928 C2[1])+sigma^4 (5650-4606 C2[1])-73 C2[1]+11 sigma (-14+17 C2[1])+13 sigma^8 (38+199 C2[1])-2 sigma^2 (1883+1816 C2[1])-2 sigma^3 (3487+2493 C2[1])+4 sigma^6 (2554+2591 C2[1])+sigma^9 (1934+5377 C2[1])+2 sigma^7 (8024+7615 C2[1])) m[1]^4 m[2]^4-(sigma^3 (396-4848 C2[1])+6 (4+5 C2[1])+sigma^9 (-230+229 C2[1])-sigma^2 (1962+499 C2[1])+4 sigma^6 (3055+584 C2[1])+8 sigma^7 (211+756 C2[1])-sigma (1066+797 C2[1])+4 sigma^5 (2243+810 C2[1])+sigma^10 (10+1219 C2[1])-4 sigma^4 (913+2122 C2[1])+2 sigma^8 (2680+5757 C2[1])) m[1]^3 m[2]^5+(92+sigma^8 (580-662 C2[1])+sigma (164-26 C2[1])+64 C2[1]+90 sigma^10 C2[1]+10 sigma^4 (-377+80 C2[1])-4 sigma^9 (5+707 C2[1])+sigma^2 (232+1577 C2[1])+sigma^3 (1944+1843 C2[1])-sigma^6 (1878+3821 C2[1])+sigma^5 (-3210+3856 C2[1])-sigma^7 (4966+6141 C2[1])) m[1]^2 m[2]^6+sigma (10+sigma^6 (470-541 C2[1])+200 C2[1]+180 sigma^8 C2[1]+2 sigma (113+55 C2[1])-4 sigma^5 (481+100 C2[1])-2 sigma^4 (502+499 C2[1])+sigma^2 (-772+615 C2[1])+sigma^3 (-36+1201 C2[1])-sigma^7 (10+1903 C2[1])) m[1] m[2]^7+2 (-3+sigma^6 (60-102 C2[1])+4 C2[1]-195 sigma^7 C2[1]+45 sigma^8 C2[1]+sigma (-3+4 C2[1])-sigma^4 (104+15 C2[1])+sigma^3 (31+21 C2[1])+sigma^2 (-29+36 C2[1])+2 sigma^5 (-68+53 C2[1])) m[2]^8+E12 (-4 (1+sigma) (-8 (1+C2[1])+5 sigma^4 (18+7 C2[1])-sigma^2 (42+19 C2[1])) m[1]^7-8 sigma (-66-43 C2[1]-14 sigma^2 (3+5 C2[1])-2 sigma (29+19 C2[1])-2 sigma^3 (51+56 C2[1])+2 sigma^5 (158+99 C2[1])+sigma^4 (256+153 C2[1])) m[1]^6 m[2]-(-98+sigma^5 (2964-338 C2[1])-4 C2[1]+sigma (30+76 C2[1])+sigma^4 (3156+286 C2[1])-sigma^2 (2544+2111 C2[1])-sigma^3 (3536+2623 C2[1])+sigma^6 (3158+3013 C2[1])+sigma^7 (4598+4453 C2[1])) m[1]^5 m[2]^2-2 (4 (8+5 C2[1])-5 sigma (126+59 C2[1])-2 sigma^2 (453+149 C2[1])+2 sigma^7 (347+693 C2[1])-2 sigma^3 (303+1066 C2[1])+sigma^5 (3642+2161 C2[1])+sigma^8 (1414+2421 C2[1])+sigma^6 (4782+2680 C2[1])-sigma^4 (1742+3223 C2[1])) m[1]^4 m[2]^3-(-196+sigma^5 (4172-3866 C2[1])+sigma^4 (4476-1594 C2[1])-75 C2[1]+sigma (-244+105 C2[1])+17 sigma^9 (30+121 C2[1])+18 sigma^6 (190+301 C2[1])+sigma^8 (30+797 C2[1])-2 sigma^2 (785+1073 C2[1])-2 sigma^3 (1817+1589 C2[1])+sigma^7 (6636+8562 C2[1])) m[1]^3 m[2]^4-2 (-4+sigma^3 (777-871 C2[1])+5 C2[1]-23 sigma^9 C2[1]+112 sigma^10 C2[1]+13 sigma^6 (171+77 C2[1])-2 sigma (111+115 C2[1])-sigma^2 (462+137 C2[1])+sigma^7 (-18+871 C2[1])+sigma^5 (1263+989 C2[1])-sigma^4 (71+1815 C2[1])+sigma^8 (594+2050 C2[1])) m[1]^2 m[2]^5+(38+sigma^6 (218-997 C2[1])+24 C2[1]+124 sigma^8 C2[1]-416 sigma^9 C2[1]+sigma (54+4 C2[1])+22 sigma^5 (-47+43 C2[1])-2 sigma^4 (541+79 C2[1])+sigma^2 (-318+527 C2[1])+sigma^3 (242+535 C2[1])-sigma^7 (790+1933 C2[1])) m[1] m[2]^6-2 sigma (9+sigma^3 (19-98 C2[1])+sigma^2 (115-71 C2[1])+sigma (5-7 C2[1])-12 C2[1]-55 sigma^6 C2[1]+80 sigma^7 C2[1]+2 sigma^4 (-24+85 C2[1])+sigma^5 (84+89 C2[1])) m[2]^7)))/(16 E12^5 (1+sigma) m[1] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^3)),c[2,{2,3}]->((m[1]^2+2 sigma m[1] m[2]+m[2]^2)^6 (sigma^9 m[1]^2 m[2]^5 ((30+C2[1]) m[1]+30 C2[1] m[2])+sigma^8 m[1] m[2]^4 ((-182+11 C2[1]) m[1]^3+4 (45+83 C2[1]) m[1]^2 m[2]+30 (2+C2[1]) m[1] m[2]^2+60 C2[1] m[2]^3)+sigma^7 m[2]^3 ((-910+31 C2[1]) m[1]^5+4 (89+238 C2[1]) m[1]^4 m[2]+2 (-258+167 C2[1]) m[1]^3 m[2]^2+8 (54+95 C2[1]) m[1]^2 m[2]^3+3 (10+19 C2[1]) m[1] m[2]^4+30 C2[1] m[2]^5)+m[2]^2 (4 (-5+C2[1]) m[1]^6+8 (2+3 C2[1]) m[1]^5 m[2]+3 (-10+C2[1]) m[1]^4 m[2]^2+18 C2[1] m[1]^3 m[2]^3-8 m[1]^2 m[2]^4+4 m[2]^6)+sigma^6 m[2]^2 ((-1114+37 C2[1]) m[1]^6+4 (-125+293 C2[1]) m[1]^5 m[2]+2 (-1146+475 C2[1]) m[1]^4 m[2]^2+2 (378+1123 C2[1]) m[1]^3 m[2]^3+(-422+719 C2[1]) m[1]^2 m[2]^4+4 (81+131 C2[1]) m[1] m[2]^5+28 C2[1] m[2]^6)+sigma m[2] (8 (-14+C2[1]) m[1]^7+8 (-1+7 C2[1]) m[1]^6 m[2]+2 (-104+69 C2[1]) m[1]^5 m[2]^2+2 (-62+81 C2[1]) m[1]^4 m[2]^3+(-82+93 C2[1]) m[1]^3 m[2]^4+2 (-44+27 C2[1]) m[1]^2 m[2]^5+36 m[1] m[2]^6+8 m[2]^7)+2 sigma^5 m[2] (2 (-118+5 C2[1]) m[1]^7+(-634+337 C2[1]) m[1]^6 m[2]+(-1402+575 C2[1]) m[1]^5 m[2]^2+(-826+1409 C2[1]) m[1]^4 m[2]^3+(-774+1031 C2[1]) m[1]^3 m[2]^4+(282+827 C2[1]) m[1]^2 m[2]^5+60 (-1+4 C2[1]) m[1] m[2]^6+12 (3+4 C2[1]) m[2]^7)+sigma^2 (4 (-14+C2[1]) m[1]^8+8 (-26+5 C2[1]) m[1]^7 m[2]+(-586+271 C2[1]) m[1]^6 m[2]^2+2 (-376+215 C2[1]) m[1]^5 m[2]^3+6 (-76+131 C2[1]) m[1]^4 m[2]^4+2 (-398+219 C2[1]) m[1]^3 m[2]^5+(122+261 C2[1]) m[1]^2 m[2]^6+18 (-4+3 C2[1]) m[1] m[2]^7+36 m[2]^8)+2 sigma^4 (2 (-14+C2[1]) m[1]^8+16 (-22+5 C2[1]) m[1]^7 m[2]+8 (-87+40 C2[1]) m[1]^6 m[2]^2+(-1690+839 C2[1]) m[1]^5 m[2]^3+(-996+1225 C2[1]) m[1]^4 m[2]^4+(-710+1087 C2[1]) m[1]^3 m[2]^5+(-64+699 C2[1]) m[1]^2 m[2]^6+(46+189 C2[1]) m[1] m[2]^7+42 C2[1] m[2]^8)+sigma^3 (8 (-14+C2[1]) m[1]^8+20 (-18+7 C2[1]) m[1]^7 m[2]+2 (-806+223 C2[1]) m[1]^6 m[2]^2+(-1366+1313 C2[1]) m[1]^5 m[2]^3+4 (-603+347 C2[1]) m[1]^4 m[2]^4+2 (-142+799 C2[1]) m[1]^3 m[2]^5+6 (-102+97 C2[1]) m[1]^2 m[2]^6+3 (58+85 C2[1]) m[1] m[2]^7+2 (-4+9 C2[1]) m[2]^8)+E12 (3 sigma^8 m[1]^2 m[2]^4 ((-10+C2[1]) m[1]+30 C2[1] m[2])+2 sigma^7 m[1] m[2]^3 (7 (-26+C2[1]) m[1]^3+3 (30+71 C2[1]) m[1]^2 m[2]+9 (-6+5 C2[1]) m[1] m[2]^2+90 C2[1] m[2]^3)+m[1] m[2]^2 (4 (-5+C2[1]) m[1]^4+8 (2+3 C2[1]) m[1]^3 m[2]+(-22+C2[1]) m[1]^2 m[2]^2+2 (-4+3 C2[1]) m[1] m[2]^3-4 m[2]^4)+sigma^6 m[2]^2 ((-726+23 C2[1]) m[1]^5+2 (-4+359 C2[1]) m[1]^4 m[2]+424 (-2+C2[1]) m[1]^3 m[2]^2+36 (12+25 C2[1]) m[1]^2 m[2]^3+(-110+171 C2[1]) m[1] m[2]^4+90 C2[1] m[2]^5)+2 sigma m[2] (4 (-14+C2[1]) m[1]^6+4 (-1+7 C2[1]) m[1]^5 m[2]+(-66+65 C2[1]) m[1]^4 m[2]^2+5 (-14+11 C2[1]) m[1]^3 m[2]^3+3 (-6+5 C2[1]) m[1]^2 m[2]^4+6 (-2+C2[1]) m[1] m[2]^5+6 m[2]^6)+2 sigma^5 m[2] (8 (-26+C2[1]) m[1]^6+(-366+263 C2[1]) m[1]^5 m[2]+(-830+353 C2[1]) m[1]^4 m[2]^2+(-50+791 C2[1]) m[1]^3 m[2]^3+3 (-68+139 C2[1]) m[1]^2 m[2]^4+(178+261 C2[1]) m[1] m[2]^5+6 (-4+7 C2[1]) m[2]^6)+4 sigma^4 ((-14+C2[1]) m[1]^7+2 (-74+19 C2[1]) m[1]^6 m[2]+2 (-136+63 C2[1]) m[1]^5 m[2]^2+6 (-79+51 C2[1]) m[1]^4 m[2]^3+2 (-106+175 C2[1]) m[1]^3 m[2]^4+2 (6+127 C2[1]) m[1]^2 m[2]^5+(25+113 C2[1]) m[1] m[2]^6+6 (3+2 C2[1]) m[2]^7)+sigma^2 (4 (-14+C2[1]) m[1]^7+8 (-26+5 C2[1]) m[1]^6 m[2]+(-446+261 C2[1]) m[1]^5 m[2]^2+2 (-320+177 C2[1]) m[1]^4 m[2]^3+4 (-45+133 C2[1]) m[1]^3 m[2]^4+4 (-100+49 C2[1]) m[1]^2 m[2]^5+(142+57 C2[1]) m[1] m[2]^6+2 (8+3 C2[1]) m[2]^7)+2 sigma^3 (4 (-14+C2[1]) m[1]^7+4 (-38+17 C2[1]) m[1]^6 m[2]+(-674+201 C2[1]) m[1]^5 m[2]^2+3 (-142+165 C2[1]) m[1]^4 m[2]^3+(-614+441 C2[1]) m[1]^3 m[2]^4+9 (8+43 C2[1]) m[1]^2 m[2]^5+(-6+79 C2[1]) m[1] m[2]^6+2 (23+7 C2[1]) m[2]^7))))/(16 E12^5 (1+sigma)^2 m[1]^3 m[2] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^3),c[2,{2,4}]->((1+sigma) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 (-((m[1]^2+2 sigma m[1] m[2]+m[2]^2) (2 (-3-3 sigma-7 sigma^2+14 sigma^3+20 sigma^4) m[1]^8+(-24-82 sigma-19 sigma^2-41 sigma^3+206 sigma^4+318 sigma^5) m[1]^7 m[2]+(-35-197 sigma-461 sigma^2+93 sigma^3+524 sigma^4+680 sigma^5+704 sigma^6) m[1]^6 m[2]^2+(-37-368 sigma-704 sigma^2-602 sigma^3+1036 sigma^4+1913 sigma^5+894 sigma^6+550 sigma^7) m[1]^5 m[2]^3+(-43-357 sigma-1130 sigma^2-490 sigma^3+1049 sigma^4+2003 sigma^5+1856 sigma^6+352 sigma^7+140 sigma^8) m[1]^4 m[2]^4+(-37-368 sigma-704 sigma^2-602 sigma^3+1036 sigma^4+1913 sigma^5+894 sigma^6+550 sigma^7) m[1]^3 m[2]^5+(-35-197 sigma-461 sigma^2+93 sigma^3+524 sigma^4+680 sigma^5+704 sigma^6) m[1]^2 m[2]^6+(-24-82 sigma-19 sigma^2-41 sigma^3+206 sigma^4+318 sigma^5) m[1] m[2]^7+2 (-3-3 sigma-7 sigma^2+14 sigma^3+20 sigma^4) m[2]^8))-E12 (m[1]+m[2]) (2 (-3-3 sigma-7 sigma^2+14 sigma^3+20 sigma^4) m[1]^8+(-18-82 sigma-11 sigma^2-83 sigma^3+194 sigma^4+358 sigma^5) m[1]^7 m[2]+2 (-10-71 sigma-268 sigma^2+87 sigma^3+158 sigma^4+257 sigma^5+501 sigma^6) m[1]^6 m[2]^2+(-31-293 sigma-377 sigma^2-1161 sigma^3+869 sigma^4+2011 sigma^5+590 sigma^6+1074 sigma^7) m[1]^5 m[2]^3+2 (-14-110 sigma-580 sigma^2-45 sigma^3+55 sigma^4+694 sigma^5+1394 sigma^6+109 sigma^7+187 sigma^8) m[1]^4 m[2]^4+(-31-293 sigma-377 sigma^2-1161 sigma^3+869 sigma^4+2011 sigma^5+590 sigma^6+1074 sigma^7) m[1]^3 m[2]^5+2 (-10-71 sigma-268 sigma^2+87 sigma^3+158 sigma^4+257 sigma^5+501 sigma^6) m[1]^2 m[2]^6+(-18-82 sigma-11 sigma^2-83 sigma^3+194 sigma^4+358 sigma^5) m[1] m[2]^7+2 (-3-3 sigma-7 sigma^2+14 sigma^3+20 sigma^4) m[2]^8)))/(E12^5 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2),c[2,{2,5}]->((1+sigma) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 ((m[1]^2+2 sigma m[1] m[2]+m[2]^2) (4 (-2-2 sigma-5 sigma^2+13 sigma^3+16 sigma^4) m[1]^8+(-37-117 sigma-6 sigma^2-56 sigma^3+356 sigma^4+528 sigma^5) m[1]^7 m[2]+(-48-293 sigma-700 sigma^2+221 sigma^3+896 sigma^4+1144 sigma^5+1188 sigma^6) m[1]^6 m[2]^2+(-46-548 sigma-1067 sigma^2-913 sigma^3+1790 sigma^4+3250 sigma^5+1498 sigma^6+936 sigma^7) m[1]^5 m[2]^3+(-53-515 sigma-1768 sigma^2-710 sigma^3+1841 sigma^4+3381 sigma^5+3156 sigma^6+588 sigma^7+240 sigma^8) m[1]^4 m[2]^4+(-46-548 sigma-1067 sigma^2-913 sigma^3+1790 sigma^4+3250 sigma^5+1498 sigma^6+936 sigma^7) m[1]^3 m[2]^5+(-48-293 sigma-700 sigma^2+221 sigma^3+896 sigma^4+1144 sigma^5+1188 sigma^6) m[1]^2 m[2]^6+(-37-117 sigma-6 sigma^2-56 sigma^3+356 sigma^4+528 sigma^5) m[1] m[2]^7+4 (-2-2 sigma-5 sigma^2+13 sigma^3+16 sigma^4) m[2]^8)+E12 (m[1]+m[2]) (4 (-2-2 sigma-5 sigma^2+13 sigma^3+16 sigma^4) m[1]^8+(-29-117 sigma+6 sigma^2-128 sigma^3+344 sigma^4+592 sigma^5) m[1]^7 m[2]+(-23-217 sigma-829 sigma^2+373 sigma^3+538 sigma^4+882 sigma^5+1684 sigma^6) m[1]^6 m[2]^2+(-45-423 sigma-542 sigma^2-1860 sigma^3+1558 sigma^4+3396 sigma^5+996 sigma^6+1820 sigma^7) m[1]^5 m[2]^3+2 (-15-161 sigma-905 sigma^2-7 sigma^3+114 sigma^4+1192 sigma^5+2362 sigma^6+182 sigma^7+318 sigma^8) m[1]^4 m[2]^4+(-45-423 sigma-542 sigma^2-1860 sigma^3+1558 sigma^4+3396 sigma^5+996 sigma^6+1820 sigma^7) m[1]^3 m[2]^5+(-23-217 sigma-829 sigma^2+373 sigma^3+538 sigma^4+882 sigma^5+1684 sigma^6) m[1]^2 m[2]^6+(-29-117 sigma+6 sigma^2-128 sigma^3+344 sigma^4+592 sigma^5) m[1] m[2]^7+4 (-2-2 sigma-5 sigma^2+13 sigma^3+16 sigma^4) m[2]^8)))/(4 E12^5 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2),c[2,{2,6}]->((m[1]^2+2 sigma m[1] m[2]+m[2]^2)^7 (-30 sigma^7 m[1]^4 m[2]^4-sigma^6 m[1]^3 m[2]^3 (107 m[1]^2+82 m[1] m[2]+107 m[2]^2)-2 sigma^5 m[1]^2 m[2]^2 (59 m[1]^4+112 m[1]^3 m[2]+201 m[1]^2 m[2]^2+112 m[1] m[2]^3+59 m[2]^4)-m[1] m[2] (3 m[1]^6+2 m[1]^5 m[2]+m[1]^4 m[2]^2+m[1]^3 m[2]^3+m[1]^2 m[2]^4+2 m[1] m[2]^5+3 m[2]^6)-sigma m[1] m[2] (10 m[1]^6+31 m[1]^5 m[2]+60 m[1]^4 m[2]^2+58 m[1]^3 m[2]^3+60 m[1]^2 m[2]^4+31 m[1] m[2]^5+10 m[2]^6)-sigma^4 m[1] m[2] (35 m[1]^6+180 m[1]^5 m[2]+478 m[1]^4 m[2]^2+617 m[1]^3 m[2]^3+478 m[1]^2 m[2]^4+180 m[1] m[2]^5+35 m[2]^6)+2 sigma^3 (m[1]^8-23 m[1]^7 m[2]-87 m[1]^6 m[2]^2-244 m[1]^5 m[2]^3-302 m[1]^4 m[2]^4-244 m[1]^3 m[2]^5-87 m[1]^2 m[2]^6-23 m[1] m[2]^7+m[2]^8)-sigma^2 (2 m[1]^8+11 m[1]^7 m[2]+129 m[1]^6 m[2]^2+233 m[1]^5 m[2]^3+330 m[1]^4 m[2]^4+233 m[1]^3 m[2]^5+129 m[1]^2 m[2]^6+11 m[1] m[2]^7+2 m[2]^8)-E12 (m[1]+m[2]) (37 sigma^6 m[1]^3 m[2]^3+2 sigma^5 m[1]^2 m[2]^2 (40 m[1]^2+23 m[1] m[2]+40 m[2]^2)+m[1] m[2] (3 m[1]^4-m[1]^3 m[2]+m[1]^2 m[2]^2-m[1] m[2]^3+3 m[2]^4)+2 sigma m[1] m[2] (5 m[1]^4+9 m[1]^3 m[2]+17 m[1]^2 m[2]^2+9 m[1] m[2]^3+5 m[2]^4)+sigma^4 m[1] m[2] (37 m[1]^4+100 m[1]^3 m[2]+197 m[1]^2 m[2]^2+100 m[1] m[2]^3+37 m[2]^4)-2 sigma^3 (m[1]^6-23 m[1]^5 m[2]-59 m[1]^4 m[2]^2-114 m[1]^3 m[2]^3-59 m[1]^2 m[2]^4-23 m[1] m[2]^5+m[2]^6)+sigma^2 (2 m[1]^6+9 m[1]^5 m[2]+109 m[1]^4 m[2]^2+95 m[1]^3 m[2]^3+109 m[1]^2 m[2]^4+9 m[1] m[2]^5+2 m[2]^6))))/(2 E12^5 m[1]^2 m[2]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2),c[2,{2,7}]->(m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 (4 (-1+sigma^6 (30-85 C2[2])+3 C2[2]-146 sigma^7 C2[2]+30 sigma^8 C2[2]+sigma (-1+3 C2[2])-sigma^4 (62+3 C2[2])+sigma^3 (17+18 C2[2])+sigma^2 (-13+27 C2[2])+sigma^5 (-78+81 C2[2])) m[1]^8+sigma (240 sigma^8 C2[2]+60 (1+5 C2[2])+12 sigma (23+16 C2[2])-5 sigma^6 (-94+209 C2[2])-2 sigma^5 (1106+289 C2[2])+3 sigma^2 (-258+341 C2[2])-2 sigma^4 (646+723 C2[2])+sigma^3 (-38+1863 C2[2])-sigma^7 (10+2853 C2[2])) m[1]^7 m[2]+(sigma^8 (580-1358 C2[2])+120 sigma^10 C2[2]-4 sigma (-50+3 C2[2])+32 (4+3 C2[2])+12 sigma^4 (-349+134 C2[2])+3 sigma^2 (202+823 C2[2])+4 sigma^5 (-907+1478 C2[2])-2 sigma^9 (10+2121 C2[2])+sigma^3 (2318+2925 C2[2])-sigma^6 (2622+6199 C2[2])-sigma^7 (5710+9191 C2[2])) m[1]^6 m[2]^2-(24+36 C2[2]-140 sigma^4 (32+93 C2[2])-3 sigma^2 (790+307 C2[2])+sigma^9 (-230+509 C2[2])+4 sigma^6 (3480+853 C2[2])+4 sigma^5 (2668+1229 C2[2])-sigma (1474+1233 C2[2])+sigma^10 (10+1829 C2[2])-4 sigma^3 (108+1963 C2[2])+8 sigma^8 (770+2159 C2[2])+4 sigma^7 (622+2507 C2[2])) m[1]^5 m[2]^3-(sigma^4 (5788-7440 C2[2])-3 (106+37 C2[2])+sigma (-238+201 C2[2])+32 sigma^6 (391+515 C2[2])-4 sigma^2 (1301+1440 C2[2])-4 sigma^3 (2103+1945 C2[2])-4 sigma^5 (-971+3394 C2[2])+sigma^8 (782+4351 C2[2])+4 sigma^7 (4586+5711 C2[2])+sigma^9 (2222+8071 C2[2])) m[1]^4 m[2]^4-(64+48 C2[2]+32 sigma^5 (412+261 C2[2])-2 sigma^2 (1268+565 C2[2])-2 sigma (1072+591 C2[2])+4 sigma^6 (3938+2305 C2[2])+sigma^7 (4614+8435 C2[2])-sigma^3 (5190+10133 C2[2])+sigma^8 (7254+12875 C2[2])-sigma^4 (8726+14197 C2[2])) m[1]^3 m[2]^5+(sigma (36-64 C2[2])+4 (41+8 C2[2])+sigma^4 (-3212+346 C2[2])+2 sigma^5 (-1270+853 C2[2])+sigma^2 (4082+3823 C2[2])+sigma^3 (5010+4511 C2[2])-sigma^6 (5970+6569 C2[2])-sigma^7 (7890+8969 C2[2])) m[1]^2 m[2]^6-4 sigma (23 sigma^4 (30+23 C2[2])-2 sigma (84+65 C2[2])-2 (92+71 C2[2])-sigma^2 (182+251 C2[2])-sigma^3 (302+367 C2[2])+sigma^5 (810+649 C2[2])) m[1] m[2]^7-4 (1+sigma) (-12 (1+C2[2])-sigma^2 (50+29 C2[2])+sigma^4 (98+53 C2[2])) m[2]^8+E12 (-336 sigma^10 C2[2] m[1]^5 m[2]^2+m[2] (4 (13+9 C2[2]) m[1]^6+4 (2-3 C2[2]) m[1]^5 m[2]+(262+113 C2[2]) m[1]^4 m[2]^2-16 (4+3 C2[2]) m[1]^3 m[2]^3+4 (35+2 C2[2]) m[1]^2 m[2]^4+48 (1+C2[2]) m[2]^6)-sigma^6 m[1] (24 (8+11 C2[2]) m[1]^6+(-98+1671 C2[2]) m[1]^5 m[2]+6 (848+495 C2[2]) m[1]^4 m[2]^2+2 (2194+4353 C2[2]) m[1]^3 m[2]^3+26 (418+309 C2[2]) m[1]^2 m[2]^4+(3798+4771 C2[2]) m[1] m[2]^5+16 (178+149 C2[2]) m[2]^6)+sigma (12 (-1+3 C2[2]) m[1]^7+4 (17+3 C2[2]) m[1]^6 m[2]+2 (314+351 C2[2]) m[1]^5 m[2]^2+(310-103 C2[2]) m[1]^4 m[2]^3+2 (842+469 C2[2]) m[1]^3 m[2]^4+4 (3-22 C2[2]) m[1]^2 m[2]^5+8 (86+65 C2[2]) m[1] m[2]^6+48 (1+C2[2]) m[2]^7)+sigma^3 (4 (-61+56 C2[2]) m[1]^7+(298+853 C2[2]) m[1]^6 m[2]+2 (-728+1451 C2[2]) m[1]^5 m[2]^2+2 (2180+2471 C2[2]) m[1]^4 m[2]^3+6 (338+1119 C2[2]) m[1]^3 m[2]^4+5 (862+801 C2[2]) m[1]^2 m[2]^5+24 (22+37 C2[2]) m[1] m[2]^6+4 (50+29 C2[2]) m[2]^7)+sigma^2 (4 (-1+6 C2[2]) m[1]^7+(-262+813 C2[2]) m[1]^6 m[2]+2 (554+247 C2[2]) m[1]^5 m[2]^2+14 (164+245 C2[2]) m[1]^4 m[2]^3+2 (1118+503 C2[2]) m[1]^3 m[2]^4+7 (474+467 C2[2]) m[1]^2 m[2]^5+8 (78+59 C2[2]) m[1] m[2]^6+4 (50+29 C2[2]) m[2]^7)+2 sigma^4 (2 (-13+76 C2[2]) m[1]^7-5 (124+9 C2[2]) m[1]^6 m[2]+(120+2783 C2[2]) m[1]^5 m[2]^2+5 (-494+265 C2[2]) m[1]^4 m[2]^3+(2150+4893 C2[2]) m[1]^3 m[2]^4-21 (82+9 C2[2]) m[1]^2 m[2]^5+4 (126+169 C2[2]) m[1] m[2]^6-2 (98+53 C2[2]) m[2]^7)-2 sigma^5 (6 (-6+41 C2[2]) m[1]^7+(596-727 C2[2]) m[1]^6 m[2]+11 (144+139 C2[2]) m[1]^5 m[2]^2+19 (122-155 C2[2]) m[1]^4 m[2]^3+(4294+3371 C2[2]) m[1]^3 m[2]^4+(1626-259 C2[2]) m[1]^2 m[2]^5+8 (148+119 C2[2]) m[1] m[2]^6+2 (98+53 C2[2]) m[2]^7)-sigma^9 m[1]^4 m[2] (590 m[2]^2+3 C2[2] (208 m[1]^2-8 m[1] m[2]+1029 m[2]^2))-sigma^8 m[1]^3 (2 m[2]^2 (686 m[1]^2+55 m[1] m[2]+1622 m[2]^2)+C2[2] (240 m[1]^4-96 m[1]^3 m[2]+6150 m[1]^2 m[2]^2+1407 m[1] m[2]^3+7270 m[2]^4))+sigma^7 m[1]^2 (-2 m[2] (455 m[1]^4+74 m[1]^3 m[2]+3802 m[1]^2 m[2]^2+902 m[1] m[2]^3+2619 m[2]^4)+C2[2] (120 m[1]^5-2895 m[1]^4 m[2]-3018 m[1]^3 m[2]^2-12842 m[1]^2 m[2]^3-4510 m[1] m[2]^4-6691 m[2]^5)))))/(8 E12^5 (1+sigma) m[2] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^3),c[2,{2,8}]->(m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^5 ((6+sigma^2 (58-72 C2[2])+sigma (6-8 C2[2])-8 C2[2]+390 sigma^7 C2[2]-90 sigma^8 C2[2]+12 sigma^6 (-10+17 C2[2])-2 sigma^3 (31+21 C2[2])+sigma^4 (208+30 C2[2])-4 sigma^5 (-68+53 C2[2])) m[1]^8+sigma (sigma^3 (36-1201 C2[2])+sigma^2 (772-615 C2[2])-180 sigma^8 C2[2]-10 (1+20 C2[2])-2 sigma (113+55 C2[2])+4 sigma^5 (481+100 C2[2])+2 sigma^4 (502+499 C2[2])+sigma^6 (-470+541 C2[2])+sigma^7 (10+1903 C2[2])) m[1]^7 m[2]+(-92+sigma^5 (3210-3856 C2[2])+sigma^4 (3770-800 C2[2])-64 C2[2]-90 sigma^10 C2[2]+2 sigma (-82+13 C2[2])+sigma^8 (-580+662 C2[2])+4 sigma^9 (5+707 C2[2])-sigma^2 (232+1577 C2[2])-sigma^3 (1944+1843 C2[2])+sigma^6 (1878+3821 C2[2])+sigma^7 (4966+6141 C2[2])) m[1]^6 m[2]^2+(sigma^3 (396-4848 C2[2])+6 (4+5 C2[2])+sigma^9 (-230+229 C2[2])-sigma^2 (1962+499 C2[2])+4 sigma^6 (3055+584 C2[2])+8 sigma^7 (211+756 C2[2])-sigma (1066+797 C2[2])+4 sigma^5 (2243+810 C2[2])+sigma^10 (10+1219 C2[2])-4 sigma^4 (913+2122 C2[2])+2 sigma^8 (2680+5757 C2[2])) m[1]^5 m[2]^3+(-234+sigma^5 (3746-8928 C2[2])+sigma^4 (5650-4606 C2[2])-73 C2[2]+11 sigma (-14+17 C2[2])+13 sigma^8 (38+199 C2[2])-2 sigma^2 (1883+1816 C2[2])-2 sigma^3 (3487+2493 C2[2])+4 sigma^6 (2554+2591 C2[2])+sigma^9 (1934+5377 C2[2])+2 sigma^7 (8024+7615 C2[2])) m[1]^4 m[2]^4+(8 (8+5 C2[2])-2 sigma^2 (999+328 C2[2])-2 sigma (803+375 C2[2])+8 sigma^5 (1421+674 C2[2])+2 sigma^6 (6968+3077 C2[2])+sigma^7 (3702+5243 C2[2])-sigma^3 (3592+6461 C2[2])+sigma^8 (6342+8573 C2[2])-sigma^4 (7128+9343 C2[2])) m[1]^3 m[2]^5+(sigma^5 (2412-1126 C2[2])+sigma^4 (3084-166 C2[2])-2 (57+10 C2[2])+2 sigma (7+30 C2[2])-3 sigma^3 (1356+983 C2[2])-sigma^2 (3140+2477 C2[2])+sigma^6 (5026+4167 C2[2])+sigma^7 (6946+5967 C2[2])) m[1]^2 m[2]^6+4 sigma (-4 sigma (31+21 C2[2])-2 (70+47 C2[2])-3 sigma^2 (42+53 C2[2])-3 sigma^3 (82+81 C2[2])+sigma^4 (602+341 C2[2])+sigma^5 (722+431 C2[2])) m[1] m[2]^7+4 (1+sigma) (-8 (1+C2[2])+5 sigma^4 (18+7 C2[2])-sigma^2 (42+19 C2[2])) m[2]^8+E12 (224 sigma^10 C2[2] m[1]^5 m[2]^2-m[2] ((38+24 C2[2]) m[1]^6+2 (4-5 C2[2]) m[1]^5 m[2]+(196+75 C2[2]) m[1]^4 m[2]^2-8 (8+5 C2[2]) m[1]^3 m[2]^3+2 (49+2 C2[2]) m[1]^2 m[2]^4+32 (1+C2[2]) m[2]^6)+sigma^6 m[1] (2 (84+89 C2[2]) m[1]^6+(-218+997 C2[2]) m[1]^5 m[2]+26 (171+77 C2[2]) m[1]^4 m[2]^2+18 (190+301 C2[2]) m[1]^3 m[2]^3+4 (2391+1340 C2[2]) m[1]^2 m[2]^4+(3158+3013 C2[2]) m[1] m[2]^5+16 (158+99 C2[2]) m[2]^6)-sigma (6 (-3+4 C2[2]) m[1]^7+2 (27+2 C2[2]) m[1]^6 m[2]+4 (111+115 C2[2]) m[1]^5 m[2]^2+(244-105 C2[2]) m[1]^4 m[2]^3+10 (126+59 C2[2]) m[1]^3 m[2]^4-2 (15+38 C2[2]) m[1]^2 m[2]^5+8 (66+43 C2[2]) m[1] m[2]^6+32 (1+C2[2]) m[2]^7)-2 sigma^4 ((-19+98 C2[2]) m[1]^7-(541+79 C2[2]) m[1]^6 m[2]+(71+1815 C2[2]) m[1]^5 m[2]^2+(-2238+797 C2[2]) m[1]^4 m[2]^3+(1742+3223 C2[2]) m[1]^3 m[2]^4-(1578+143 C2[2]) m[1]^2 m[2]^5+8 (51+56 C2[2]) m[1] m[2]^6-10 (18+7 C2[2]) m[2]^7)+2 sigma^5 (2 (-24+85 C2[2]) m[1]^7+11 (47-43 C2[2]) m[1]^6 m[2]+(1263+989 C2[2]) m[1]^5 m[2]^2+(2086-1933 C2[2]) m[1]^4 m[2]^3+(3642+2161 C2[2]) m[1]^3 m[2]^4+13 (114-13 C2[2]) m[1]^2 m[2]^5+4 (256+153 C2[2]) m[1] m[2]^6+10 (18+7 C2[2]) m[2]^7)-sigma^3 (2 (-115+71 C2[2]) m[1]^7+(242+535 C2[2]) m[1]^6 m[2]+2 (-777+871 C2[2]) m[1]^5 m[2]^2+2 (1817+1589 C2[2]) m[1]^4 m[2]^3+4 (303+1066 C2[2]) m[1]^3 m[2]^4+(3536+2623 C2[2]) m[1]^2 m[2]^5+112 (3+5 C2[2]) m[1] m[2]^6+4 (42+19 C2[2]) m[2]^7)-sigma^2 (2 (-5+7 C2[2]) m[1]^7+(-318+527 C2[2]) m[1]^6 m[2]+2 (462+137 C2[2]) m[1]^5 m[2]^2+2 (785+1073 C2[2]) m[1]^4 m[2]^3+4 (453+149 C2[2]) m[1]^3 m[2]^4+(2544+2111 C2[2]) m[1]^2 m[2]^5+16 (29+19 C2[2]) m[1] m[2]^6+4 (42+19 C2[2]) m[2]^7)+sigma^9 m[1]^4 m[2] (510 m[2]^2+C2[2] (416 m[1]^2-46 m[1] m[2]+2057 m[2]^2))+sigma^8 m[1]^3 (2 m[2]^2 (594 m[1]^2+15 m[1] m[2]+1414 m[2]^2)+C2[2] (160 m[1]^4-124 m[1]^3 m[2]+4100 m[1]^2 m[2]^2+797 m[1] m[2]^3+4842 m[2]^4))+sigma^7 m[1]^2 (2 m[2] (395 m[1]^4-18 m[1]^3 m[2]+3318 m[1]^2 m[2]^2+694 m[1] m[2]^3+2299 m[2]^4)+C2[2] (-110 m[1]^5+1933 m[1]^4 m[2]+1742 m[1]^3 m[2]^2+8562 m[1]^2 m[2]^3+2772 m[1] m[2]^4+4453 m[2]^5)))))/(16 E12^5 (1+sigma) m[2] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^3),c[2,{2,9}]->((m[1]^2+2 sigma m[1] m[2]+m[2]^2)^6 (2 (2+4 sigma+18 sigma^2+42 sigma^4 C2[2]+14 sigma^6 C2[2]+15 sigma^7 C2[2]+12 sigma^5 (3+4 C2[2])+sigma^3 (-4+9 C2[2])) m[1]^8+sigma (36+60 sigma^7 C2[2]+18 sigma (-4+3 C2[2])+120 sigma^4 (-1+4 C2[2])+sigma^6 (30+57 C2[2])+3 sigma^2 (58+85 C2[2])+4 sigma^5 (81+131 C2[2])+sigma^3 (92+378 C2[2])) m[1]^7 m[2]+(-8+30 sigma^9 C2[2]+30 sigma^8 (2+C2[2])+sigma (-88+54 C2[2])+8 sigma^7 (54+95 C2[2])+6 sigma^3 (-102+97 C2[2])+sigma^2 (122+261 C2[2])+2 sigma^4 (-64+699 C2[2])+sigma^6 (-422+719 C2[2])+2 sigma^5 (282+827 C2[2])) m[1]^6 m[2]^2+(18 C2[2]+sigma^9 (30+C2[2])+4 sigma^8 (45+83 C2[2])+sigma (-82+93 C2[2])+sigma^7 (-516+334 C2[2])+sigma^2 (-796+438 C2[2])+2 sigma^3 (-142+799 C2[2])+2 sigma^5 (-774+1031 C2[2])+2 sigma^4 (-710+1087 C2[2])+sigma^6 (756+2246 C2[2])) m[1]^5 m[2]^3+(3 (-10+C2[2])+sigma^8 (-182+11 C2[2])+2 sigma (-62+81 C2[2])+6 sigma^2 (-76+131 C2[2])+4 sigma^7 (89+238 C2[2])+4 sigma^3 (-603+347 C2[2])+sigma^6 (-2292+950 C2[2])+2 sigma^4 (-996+1225 C2[2])+2 sigma^5 (-826+1409 C2[2])) m[1]^4 m[2]^4+(8 (2+3 C2[2])+sigma^7 (-910+31 C2[2])+2 sigma (-104+69 C2[2])+4 sigma^6 (-125+293 C2[2])+sigma^2 (-752+430 C2[2])+2 sigma^5 (-1402+575 C2[2])+2 sigma^4 (-1690+839 C2[2])+sigma^3 (-1366+1313 C2[2])) m[1]^3 m[2]^5+(4 (-5+C2[2])+8 sigma (-1+7 C2[2])+sigma^6 (-1114+37 C2[2])+16 sigma^4 (-87+40 C2[2])+2 sigma^3 (-806+223 C2[2])+sigma^2 (-586+271 C2[2])+2 sigma^5 (-634+337 C2[2])) m[1]^2 m[2]^6+4 sigma (2 (-14+C2[2])+sigma^4 (-118+5 C2[2])+2 sigma (-26+5 C2[2])+8 sigma^3 (-22+5 C2[2])+5 sigma^2 (-18+7 C2[2])) m[1] m[2]^7+4 sigma^2 (1+sigma)^2 (-14+C2[2]) m[2]^8+E12 (3 sigma^8 m[1]^4 m[2]^2 (30 C2[2] m[1]+(-10+C2[2]) m[2])+m[1]^2 m[2] (-4 m[1]^4+2 (-4+3 C2[2]) m[1]^3 m[2]+(-22+C2[2]) m[1]^2 m[2]^2+8 (2+3 C2[2]) m[1] m[2]^3+4 (-5+C2[2]) m[2]^4)+2 sigma^5 m[1] (6 (-4+7 C2[2]) m[1]^6+(178+261 C2[2]) m[1]^5 m[2]+3 (-68+139 C2[2]) m[1]^4 m[2]^2+(-50+791 C2[2]) m[1]^3 m[2]^3+(-830+353 C2[2]) m[1]^2 m[2]^4+(-366+263 C2[2]) m[1] m[2]^5+8 (-26+C2[2]) m[2]^6)+2 sigma m[1] (6 m[1]^6+6 (-2+C2[2]) m[1]^5 m[2]+3 (-6+5 C2[2]) m[1]^4 m[2]^2+5 (-14+11 C2[2]) m[1]^3 m[2]^3+(-66+65 C2[2]) m[1]^2 m[2]^4+4 (-1+7 C2[2]) m[1] m[2]^5+4 (-14+C2[2]) m[2]^6)+4 sigma^4 (6 (3+2 C2[2]) m[1]^7+(25+113 C2[2]) m[1]^6 m[2]+2 (6+127 C2[2]) m[1]^5 m[2]^2+2 (-106+175 C2[2]) m[1]^4 m[2]^3+6 (-79+51 C2[2]) m[1]^3 m[2]^4+2 (-136+63 C2[2]) m[1]^2 m[2]^5+2 (-74+19 C2[2]) m[1] m[2]^6+(-14+C2[2]) m[2]^7)+sigma^2 (2 (8+3 C2[2]) m[1]^7+(142+57 C2[2]) m[1]^6 m[2]+4 (-100+49 C2[2]) m[1]^5 m[2]^2+4 (-45+133 C2[2]) m[1]^4 m[2]^3+2 (-320+177 C2[2]) m[1]^3 m[2]^4+(-446+261 C2[2]) m[1]^2 m[2]^5+8 (-26+5 C2[2]) m[1] m[2]^6+4 (-14+C2[2]) m[2]^7)+2 sigma^3 (2 (23+7 C2[2]) m[1]^7+(-6+79 C2[2]) m[1]^6 m[2]+9 (8+43 C2[2]) m[1]^5 m[2]^2+(-614+441 C2[2]) m[1]^4 m[2]^3+3 (-142+165 C2[2]) m[1]^3 m[2]^4+(-674+201 C2[2]) m[1]^2 m[2]^5+4 (-38+17 C2[2]) m[1] m[2]^6+4 (-14+C2[2]) m[2]^7)+2 sigma^7 m[1]^3 m[2] (-2 m[2] (27 m[1]^2-45 m[1] m[2]+91 m[2]^2)+C2[2] (90 m[1]^3+45 m[1]^2 m[2]+213 m[1] m[2]^2+7 m[2]^3))+sigma^6 m[1]^2 (-2 m[2] (55 m[1]^4-216 m[1]^3 m[2]+424 m[1]^2 m[2]^2+4 m[1] m[2]^3+363 m[2]^4)+C2[2] (90 m[1]^5+171 m[1]^4 m[2]+900 m[1]^3 m[2]^2+424 m[1]^2 m[2]^3+718 m[1] m[2]^4+23 m[2]^5)))))/(16 E12^5 (1+sigma)^2 m[1] m[2]^3 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^3),c[2,{2,10}]->(D2[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (3 sigma^7 m[1]^2 (28 m[1]-5 m[2]) m[2]^3-4 m[1] m[2] (m[1]^2+m[2]^2)^2+3 sigma^6 m[1] m[2]^2 (60 m[1]^3+13 m[1]^2 m[2]+63 m[1] m[2]^2-10 m[2]^3)-sigma m[1] m[2] (4 m[1]^4+28 m[1]^3 m[2]+15 m[1]^2 m[2]^2+12 m[1] m[2]^3+4 m[2]^4)+sigma^2 m[1] m[2] (12 m[1]^4-42 m[1]^3 m[2]+29 m[1]^2 m[2]^2-33 m[1] m[2]^3+44 m[2]^4)+sigma^5 m[2] (100 m[1]^5+135 m[1]^4 m[2]+379 m[1]^3 m[2]^2+106 m[1]^2 m[2]^3+118 m[1] m[2]^4-15 m[2]^5)+sigma^4 (12 m[1]^6+85 m[1]^5 m[2]+167 m[1]^4 m[2]^2+310 m[1]^3 m[2]^3+194 m[1]^2 m[2]^4+87 m[1] m[2]^5+21 m[2]^6)+sigma^3 (12 m[1]^6+5 m[1]^5 m[2]+158 m[1]^4 m[2]^2+2 m[1]^3 m[2]^3+191 m[1]^2 m[2]^4+23 m[1] m[2]^5+28 m[2]^6)+E12 (56 sigma^7 m[1]^2 m[2]^3-4 m[1]^2 m[2] (m[1]^2+m[2]^2)+sigma^6 m[1] m[2]^2 (132 m[1]^2+41 m[1] m[2]+104 m[2]^2)+sigma^2 m[1] m[2] (12 m[1]^3-38 m[1]^2 m[2]+5 m[1] m[2]^2-18 m[2]^3)-sigma m[1] m[2] (4 m[1]^3+24 m[1]^2 m[2]+11 m[1] m[2]^2+4 m[2]^3)+sigma^5 m[2] (88 m[1]^4+102 m[1]^3 m[2]+233 m[1]^2 m[2]^2+74 m[1] m[2]^3+40 m[2]^4)+sigma^3 (12 m[1]^5+5 m[1]^4 m[2]+118 m[1]^3 m[2]^2-8 m[1]^2 m[2]^3+50 m[1] m[2]^4-7 m[2]^5)+sigma^4 (12 m[1]^5+73 m[1]^4 m[2]+134 m[1]^3 m[2]^2+180 m[1]^2 m[2]^3+66 m[1] m[2]^4+25 m[2]^5))))/(E12^4 (1+sigma) m[1]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))),c[2,{2,11}]->-((D2[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (22 sigma^6 m[1]^3 m[2]^3-m[1] m[2] (m[1]^2+m[2]^2)^2-3 sigma m[1]^2 m[2]^2 (2 m[1]^2+m[2]^2)+sigma^5 (48 m[1]^4 m[2]^2+51 m[1]^2 m[2]^4)+sigma^2 (5 m[1]^5 m[2]+14 m[1]^3 m[2]^3+11 m[1] m[2]^5)+2 sigma^4 (14 m[1]^5 m[2]+53 m[1]^3 m[2]^3+17 m[1] m[2]^5)+sigma^3 (4 m[1]^6+53 m[1]^4 m[2]^2+62 m[1]^2 m[2]^4+7 m[2]^6)+E12 (14 sigma^6 m[1]^2 m[2]^3-m[1]^2 m[2] (m[1]^2+m[2]^2)-sigma m[1] m[2]^2 (5 m[1]^2+m[2]^2)+sigma^2 (5 m[1]^4 m[2]+7 m[1]^2 m[2]^3)+sigma^3 (4 m[1]^5+41 m[1]^3 m[2]^2+21 m[1] m[2]^4)+sigma^5 (34 m[1]^3 m[2]^2+26 m[1] m[2]^4)+2 sigma^4 (12 m[1]^4 m[2]+31 m[1]^2 m[2]^3+5 m[2]^5))))/(2 E12^4 m[1]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2])))),c[2,{2,12}]->-((D2[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (5 sigma^7 m[1]^2 (8 m[1]-3 m[2]) m[2]^3-2 m[1] m[2] (m[1]^2+m[2]^2)^2+sigma^6 m[1] m[2]^2 (84 m[1]^3-5 m[1]^2 m[2]+87 m[1] m[2]^2-30 m[2]^3)-sigma m[1] m[2] (2 m[1]^4+16 m[1]^3 m[2]+11 m[1]^2 m[2]^2+6 m[1] m[2]^3+2 m[2]^4)+sigma^2 m[1] m[2] (2 m[1]^4-30 m[1]^3 m[2]+m[1]^2 m[2]^2-27 m[1] m[2]^3+22 m[2]^4)+sigma^5 m[2] (44 m[1]^5+39 m[1]^4 m[2]+167 m[1]^3 m[2]^2+4 m[1]^2 m[2]^3+50 m[1] m[2]^4-15 m[2]^5)+sigma^4 (4 m[1]^6+29 m[1]^5 m[2]+61 m[1]^4 m[2]^2+98 m[1]^3 m[2]^3+70 m[1]^2 m[2]^4+19 m[1] m[2]^5+7 m[2]^6)+sigma^3 (4 m[1]^6-5 m[1]^5 m[2]+52 m[1]^4 m[2]^2-26 m[1]^3 m[2]^3+67 m[1]^2 m[2]^4+m[1] m[2]^5+14 m[2]^6)+E12 (28 sigma^7 m[1]^2 m[2]^3-2 m[1]^2 m[2] (m[1]^2+m[2]^2)+sigma^6 m[1] m[2]^2 (64 m[1]^2+13 m[1] m[2]+52 m[2]^2)+sigma^2 m[1] m[2] (2 m[1]^3-28 m[1]^2 m[2]-9 m[1] m[2]^2-16 m[2]^3)-sigma m[1] m[2] (2 m[1]^3+14 m[1]^2 m[2]+9 m[1] m[2]^2+2 m[2]^3)+sigma^5 m[2] (40 m[1]^4+34 m[1]^3 m[2]+109 m[1]^2 m[2]^2+22 m[1] m[2]^3+20 m[2]^4)+sigma^3 (4 m[1]^5-5 m[1]^4 m[2]+36 m[1]^3 m[2]^2-22 m[1]^2 m[2]^3+8 m[1] m[2]^4-7 m[2]^5)+sigma^4 (4 m[1]^5+25 m[1]^4 m[2]+52 m[1]^3 m[2]^2+56 m[1]^2 m[2]^3+24 m[1] m[2]^4+5 m[2]^5))))/(E12^4 (1+sigma) m[1]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2])))),c[2,{2,13}]->0,c[2,{2,14}]->0,c[2,{2,15}]->0,c[2,{2,16}]->-((E2[1] m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 ((12+12 sigma+29 sigma^2+29 sigma^3-53 sigma^4-53 sigma^5) m[1]^6+sigma (118+106 sigma+193 sigma^2+309 sigma^3-423 sigma^4-543 sigma^5) m[1]^5 m[2]-(-5+19 sigma-725 sigma^2-921 sigma^3+411 sigma^4+303 sigma^5+663 sigma^6+1023 sigma^7) m[1]^4 m[2]^2+(-12+299 sigma+343 sigma^2+807 sigma^3+1347 sigma^4-1477 sigma^5-1849 sigma^6-125 sigma^7-485 sigma^8) m[1]^3 m[2]^3+(48+12 sigma+687 sigma^2+963 sigma^3-749 sigma^4-425 sigma^5-470 sigma^6-1074 sigma^7+120 sigma^8) m[1]^2 m[2]^4+sigma (204+168 sigma-55 sigma^2+269 sigma^3-517 sigma^4-645 sigma^5+240 sigma^6) m[1] m[2]^5+4 (3+3 sigma+18 sigma^2+15 sigma^3-55 sigma^4-26 sigma^5+30 sigma^6) m[2]^6-E12 ((-12-12 sigma-29 sigma^2-29 sigma^3+53 sigma^4+53 sigma^5) m[1]^5+2 sigma (-53-47 sigma-82 sigma^2-140 sigma^3+185 sigma^4+245 sigma^5) m[1]^4 m[2]+(7+31 sigma-559 sigma^2-767 sigma^3+287 sigma^4+295 sigma^5+533 sigma^6+773 sigma^7) m[1]^3 m[2]^2+2 (6-63 sigma-97 sigma^2-286 sigma^3-452 sigma^4+403 sigma^5+585 sigma^6+108 sigma^7+168 sigma^8) m[1]^2 m[2]^3+(-12+12 sigma-201 sigma^2-409 sigma^3+13 sigma^4+21 sigma^5+384 sigma^6+624 sigma^7) m[1] m[2]^4+4 sigma (-3-17 sigma^2-46 sigma^3+30 sigma^4+60 sigma^5) m[2]^5)))/(8 E12^5 (1+sigma) m[1] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2])))),c[2,{2,17}]->(E2[1] m[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 ((8+8 sigma+19 sigma^2+19 sigma^3-35 sigma^4-35 sigma^5) m[1]^6+sigma (78+68 sigma+121 sigma^2+205 sigma^3-271 sigma^4-361 sigma^5) m[1]^5 m[2]-(-3+17 sigma-467 sigma^2-605 sigma^3+275 sigma^4+203 sigma^5+411 sigma^6+681 sigma^7) m[1]^4 m[2]^2+(-10+191 sigma+215 sigma^2+503 sigma^3+887 sigma^4-945 sigma^5-1233 sigma^6-53 sigma^7-323 sigma^8) m[1]^3 m[2]^3+(32+2 sigma+435 sigma^2+627 sigma^3-513 sigma^4-289 sigma^5-260 sigma^6-716 sigma^7+90 sigma^8) m[1]^2 m[2]^4+sigma (136+106 sigma-59 sigma^2+173 sigma^3-329 sigma^4-431 sigma^5+180 sigma^6) m[1] m[2]^5+2 (4+4 sigma+24 sigma^2+19 sigma^3-77 sigma^4-35 sigma^5+45 sigma^6) m[2]^6-E12 ((-8-8 sigma-19 sigma^2-19 sigma^3+35 sigma^4+35 sigma^5) m[1]^5+2 sigma (-35-30 sigma-51 sigma^2-93 sigma^3+118 sigma^4+163 sigma^5) m[1]^4 m[2]+(5+25 sigma-357 sigma^2-505 sigma^3+185 sigma^4+197 sigma^5+335 sigma^6+515 sigma^7) m[1]^3 m[2]^2+2 (5-38 sigma-60 sigma^2-181 sigma^3-299 sigma^4+252 sigma^5+390 sigma^6+67 sigma^7+112 sigma^8) m[1]^2 m[2]^3+(-8+12 sigma-119 sigma^2-267 sigma^3+3 sigma^4+15 sigma^5+236 sigma^6+416 sigma^7) m[1] m[2]^4+2 sigma (-4+sigma-19 sigma^2-61 sigma^3+35 sigma^4+80 sigma^5) m[2]^5)))/(16 E12^5 (1+sigma) m[1] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))),c[2,{2,18}]->-((E2[1] ((1+sigma)^2 m[1]+2 (3+14 sigma+15 sigma^2) m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (E12 (2 m[1]^2+4 sigma m[1] m[2]+(1+sigma^2) m[2]^2)+2 (m[1]^3+3 sigma m[1]^2 m[2]+(1+2 sigma^2) m[1] m[2]^2+sigma m[2]^3)))/(16 E12^3 (1+sigma)^2 m[1]^3 m[2] (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (m[1]+sigma m[2]))^2)),c[2,{2,19}]->0,c[2,{2,20}]->0,c[2,{2,21}]->0,c[2,{2,22}]->-((D2[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (3 sigma^7 m[1]^3 m[2]^2 (-5 m[1]+28 m[2])-4 m[1] m[2] (m[1]^2+m[2]^2)^2+3 sigma^6 m[1]^2 m[2] (-10 m[1]^3+63 m[1]^2 m[2]+13 m[1] m[2]^2+60 m[2]^3)-sigma m[1] m[2] (4 m[1]^4+12 m[1]^3 m[2]+15 m[1]^2 m[2]^2+28 m[1] m[2]^3+4 m[2]^4)+sigma^2 m[1] m[2] (44 m[1]^4-33 m[1]^3 m[2]+29 m[1]^2 m[2]^2-42 m[1] m[2]^3+12 m[2]^4)+sigma^5 m[1] (-15 m[1]^5+118 m[1]^4 m[2]+106 m[1]^3 m[2]^2+379 m[1]^2 m[2]^3+135 m[1] m[2]^4+100 m[2]^5)+sigma^3 (28 m[1]^6+23 m[1]^5 m[2]+191 m[1]^4 m[2]^2+2 m[1]^3 m[2]^3+158 m[1]^2 m[2]^4+5 m[1] m[2]^5+12 m[2]^6)+sigma^4 (21 m[1]^6+87 m[1]^5 m[2]+194 m[1]^4 m[2]^2+310 m[1]^3 m[2]^3+167 m[1]^2 m[2]^4+85 m[1] m[2]^5+12 m[2]^6)+E12 (56 sigma^7 m[1]^3 m[2]^2-4 m[1] m[2]^2 (m[1]^2+m[2]^2)+sigma^6 m[1]^2 m[2] (104 m[1]^2+41 m[1] m[2]+132 m[2]^2)-sigma m[1] m[2] (4 m[1]^3+11 m[1]^2 m[2]+24 m[1] m[2]^2+4 m[2]^3)+sigma^2 m[1] m[2] (-18 m[1]^3+5 m[1]^2 m[2]-38 m[1] m[2]^2+12 m[2]^3)+sigma^5 m[1] (40 m[1]^4+74 m[1]^3 m[2]+233 m[1]^2 m[2]^2+102 m[1] m[2]^3+88 m[2]^4)+sigma^3 (-7 m[1]^5+50 m[1]^4 m[2]-8 m[1]^3 m[2]^2+118 m[1]^2 m[2]^3+5 m[1] m[2]^4+12 m[2]^5)+sigma^4 (25 m[1]^5+66 m[1]^4 m[2]+180 m[1]^3 m[2]^2+134 m[1]^2 m[2]^3+73 m[1] m[2]^4+12 m[2]^5))))/(E12^4 (1+sigma) m[2]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2])))),c[2,{2,23}]->(D2[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (22 sigma^6 m[1]^3 m[2]^3-m[1] m[2] (m[1]^2+m[2]^2)^2-3 sigma m[1]^2 m[2]^2 (m[1]^2+2 m[2]^2)+sigma^5 (51 m[1]^4 m[2]^2+48 m[1]^2 m[2]^4)+sigma^2 (11 m[1]^5 m[2]+14 m[1]^3 m[2]^3+5 m[1] m[2]^5)+2 sigma^4 (17 m[1]^5 m[2]+53 m[1]^3 m[2]^3+14 m[1] m[2]^5)+sigma^3 (7 m[1]^6+62 m[1]^4 m[2]^2+53 m[1]^2 m[2]^4+4 m[2]^6)+E12 (14 sigma^6 m[1]^3 m[2]^2-m[1] m[2]^2 (m[1]^2+m[2]^2)-sigma m[1]^2 m[2] (m[1]^2+5 m[2]^2)+sigma^5 (26 m[1]^4 m[2]+34 m[1]^2 m[2]^3)+sigma^2 (7 m[1]^3 m[2]^2+5 m[1] m[2]^4)+2 sigma^4 (5 m[1]^5+31 m[1]^3 m[2]^2+12 m[1] m[2]^4)+sigma^3 (21 m[1]^4 m[2]+41 m[1]^2 m[2]^3+4 m[2]^5))))/(2 E12^4 m[2]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))),c[2,{2,24}]->(D2[2] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (-5 sigma^7 m[1]^3 (3 m[1]-8 m[2]) m[2]^2-2 m[1] m[2] (m[1]^2+m[2]^2)^2+sigma^6 m[1]^2 m[2] (-30 m[1]^3+87 m[1]^2 m[2]-5 m[1] m[2]^2+84 m[2]^3)+sigma^2 m[1] m[2] (22 m[1]^4-27 m[1]^3 m[2]+m[1]^2 m[2]^2-30 m[1] m[2]^3+2 m[2]^4)-sigma m[1] m[2] (2 m[1]^4+6 m[1]^3 m[2]+11 m[1]^2 m[2]^2+16 m[1] m[2]^3+2 m[2]^4)+sigma^5 m[1] (-15 m[1]^5+50 m[1]^4 m[2]+4 m[1]^3 m[2]^2+167 m[1]^2 m[2]^3+39 m[1] m[2]^4+44 m[2]^5)+sigma^3 (14 m[1]^6+m[1]^5 m[2]+67 m[1]^4 m[2]^2-26 m[1]^3 m[2]^3+52 m[1]^2 m[2]^4-5 m[1] m[2]^5+4 m[2]^6)+sigma^4 (7 m[1]^6+19 m[1]^5 m[2]+70 m[1]^4 m[2]^2+98 m[1]^3 m[2]^3+61 m[1]^2 m[2]^4+29 m[1] m[2]^5+4 m[2]^6)+E12 (28 sigma^7 m[1]^3 m[2]^2-2 m[1] m[2]^2 (m[1]^2+m[2]^2)+sigma^6 m[1]^2 m[2] (52 m[1]^2+13 m[1] m[2]+64 m[2]^2)-sigma^2 m[1] m[2] (16 m[1]^3+9 m[1]^2 m[2]+28 m[1] m[2]^2-2 m[2]^3)-sigma m[1] m[2] (2 m[1]^3+9 m[1]^2 m[2]+14 m[1] m[2]^2+2 m[2]^3)+sigma^5 m[1] (20 m[1]^4+22 m[1]^3 m[2]+109 m[1]^2 m[2]^2+34 m[1] m[2]^3+40 m[2]^4)+sigma^3 (-7 m[1]^5+8 m[1]^4 m[2]-22 m[1]^3 m[2]^2+36 m[1]^2 m[2]^3-5 m[1] m[2]^4+4 m[2]^5)+sigma^4 (5 m[1]^5+24 m[1]^4 m[2]+56 m[1]^3 m[2]^2+52 m[1]^2 m[2]^3+25 m[1] m[2]^4+4 m[2]^5))))/(E12^4 (1+sigma) m[2]^2 (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))),c[2,{2,25}]->0,c[2,{2,26}]->0,c[2,{2,27}]->0,c[2,{2,28}]->-((E2[2] m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (4 (3+3 sigma+18 sigma^2+15 sigma^3-55 sigma^4-26 sigma^5+30 sigma^6) m[1]^6+sigma (204+168 sigma-55 sigma^2+269 sigma^3-517 sigma^4-645 sigma^5+240 sigma^6) m[1]^5 m[2]+(48+12 sigma+687 sigma^2+963 sigma^3-749 sigma^4-425 sigma^5-470 sigma^6-1074 sigma^7+120 sigma^8) m[1]^4 m[2]^2+(-12+299 sigma+343 sigma^2+807 sigma^3+1347 sigma^4-1477 sigma^5-1849 sigma^6-125 sigma^7-485 sigma^8) m[1]^3 m[2]^3-(-5+19 sigma-725 sigma^2-921 sigma^3+411 sigma^4+303 sigma^5+663 sigma^6+1023 sigma^7) m[1]^2 m[2]^4+sigma (118+106 sigma+193 sigma^2+309 sigma^3-423 sigma^4-543 sigma^5) m[1] m[2]^5+(12+12 sigma+29 sigma^2+29 sigma^3-53 sigma^4-53 sigma^5) m[2]^6-E12 (336 sigma^8 m[1]^3 m[2]^2+sigma^7 m[1]^2 m[2] (624 m[1]^2+216 m[1] m[2]+773 m[2]^2)+m[2] (-12 m[1]^4+12 m[1]^3 m[2]+7 m[1]^2 m[2]^2-12 m[2]^4)-sigma^2 m[2] (201 m[1]^4+194 m[1]^3 m[2]+559 m[1]^2 m[2]^2+94 m[1] m[2]^3+29 m[2]^4)+sigma^6 m[1] (240 m[1]^4+384 m[1]^3 m[2]+1170 m[1]^2 m[2]^2+533 m[1] m[2]^3+490 m[2]^4)-sigma (12 m[1]^5-12 m[1]^4 m[2]+126 m[1]^3 m[2]^2-31 m[1]^2 m[2]^3+106 m[1] m[2]^4+12 m[2]^5)-sigma^3 (68 m[1]^5+409 m[1]^4 m[2]+572 m[1]^3 m[2]^2+767 m[1]^2 m[2]^3+164 m[1] m[2]^4+29 m[2]^5)+sigma^4 (-184 m[1]^5+13 m[1]^4 m[2]-904 m[1]^3 m[2]^2+287 m[1]^2 m[2]^3-280 m[1] m[2]^4+53 m[2]^5)+sigma^5 (120 m[1]^5+21 m[1]^4 m[2]+806 m[1]^3 m[2]^2+295 m[1]^2 m[2]^3+370 m[1] m[2]^4+53 m[2]^5))))/(8 E12^5 (1+sigma) m[2] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2])))),c[2,{2,29}]->(E2[2] m[1] (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (2 (4+4 sigma+24 sigma^2+19 sigma^3-77 sigma^4-35 sigma^5+45 sigma^6) m[1]^6+sigma (136+106 sigma-59 sigma^2+173 sigma^3-329 sigma^4-431 sigma^5+180 sigma^6) m[1]^5 m[2]+(32+2 sigma+435 sigma^2+627 sigma^3-513 sigma^4-289 sigma^5-260 sigma^6-716 sigma^7+90 sigma^8) m[1]^4 m[2]^2+(-10+191 sigma+215 sigma^2+503 sigma^3+887 sigma^4-945 sigma^5-1233 sigma^6-53 sigma^7-323 sigma^8) m[1]^3 m[2]^3-(-3+17 sigma-467 sigma^2-605 sigma^3+275 sigma^4+203 sigma^5+411 sigma^6+681 sigma^7) m[1]^2 m[2]^4+sigma (78+68 sigma+121 sigma^2+205 sigma^3-271 sigma^4-361 sigma^5) m[1] m[2]^5+(8+8 sigma+19 sigma^2+19 sigma^3-35 sigma^4-35 sigma^5) m[2]^6-E12 (224 sigma^8 m[1]^3 m[2]^2+sigma^7 m[1]^2 m[2] (416 m[1]^2+134 m[1] m[2]+515 m[2]^2)+m[2] (-8 m[1]^4+10 m[1]^3 m[2]+5 m[1]^2 m[2]^2-8 m[2]^4)+sigma^6 m[1] (160 m[1]^4+236 m[1]^3 m[2]+780 m[1]^2 m[2]^2+335 m[1] m[2]^3+326 m[2]^4)+sigma^2 (2 m[1]^5-119 m[1]^4 m[2]-120 m[1]^3 m[2]^2-357 m[1]^2 m[2]^3-60 m[1] m[2]^4-19 m[2]^5)-sigma (8 m[1]^5-12 m[1]^4 m[2]+76 m[1]^3 m[2]^2-25 m[1]^2 m[2]^3+70 m[1] m[2]^4+8 m[2]^5)-sigma^3 (38 m[1]^5+267 m[1]^4 m[2]+362 m[1]^3 m[2]^2+505 m[1]^2 m[2]^3+102 m[1] m[2]^4+19 m[2]^5)+sigma^4 (-122 m[1]^5+3 m[1]^4 m[2]-598 m[1]^3 m[2]^2+185 m[1]^2 m[2]^3-186 m[1] m[2]^4+35 m[2]^5)+sigma^5 (70 m[1]^5+15 m[1]^4 m[2]+504 m[1]^3 m[2]^2+197 m[1]^2 m[2]^3+236 m[1] m[2]^4+35 m[2]^5))))/(16 E12^5 (1+sigma) m[2] (sigma m[1]+m[2])^3 (m[1]+sigma m[2])^3 (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))),c[2,{2,30}]->-((E2[2] ((6+28 sigma+30 sigma^2) m[1]+(1+sigma)^2 m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2)^4 (E12 ((1+sigma^2) m[1]^2+4 sigma m[1] m[2]+2 m[2]^2)+2 (sigma m[1]^3+m[1]^2 m[2]+2 sigma^2 m[1]^2 m[2]+3 sigma m[1] m[2]^2+m[2]^3)))/(16 E12^3 (1+sigma)^2 m[1] m[2]^3 (sigma m[1]+m[2]) (m[1]+sigma m[2]) (m[1]^2+2 sigma m[1] m[2]+m[2]^2+E12 (sigma m[1]+m[2]))^2))}


==> anc/LOImpulse.m <==
(* ::Package:: *)

(* 
	This file is associated with "Spin Magnitude Change in Orbital Evolution in General Relativity" 
		by Mark Alaverdian, Zvi Bern, Dimitrios Kosmopoulos, Andres Luna, Radu Roiban, Trevor Scheopner, and Fei Teng.
*)


(*
--- Description --- 

We give the leading-order (1PM) impulse. 

--- Notation ---

v[v1,\[Mu]] : four-vector v1,
dot[v1,v2] : inner product of four-vectors v1 and v2,
LeviCivita[{v1,v2,v3,v4}] : Contraction of four-vectors v1, v2, v3, v4 with the Levi-Civita tensor,
u[1], u[2] : incoming four velocity of particles 1 and 2 respectively,
b : (covariant) impact parameter
dot[pols[1], pols[4]] : product of spin-dependent polarization tensors of particle 1 
(as the RHS of Eq. (4) in the text. This may be set to 1 in a covariant description)
S : spin four-vector of particle 1,
K : mass dipole four-vector of particle 1,
m[1], m[2] : masses of particles 1 and 2 respectively,
sigma = u[1].u[2]
C2, D2, E2: Wilson coefficients of particle 1.
*)


(* The leading-order (1PM) Impulse *)


(* ::Input::Initialization:: *)
 1/((-1+sigma^2)^(3/2) dot[b,b]^3 m[1]) 2 m[2] dot[pols[1], pols[4]](4 I D2 sigma LeviCivita[{b,K,u[1],u[2]}] LeviCivita[{b,S,u[1],u[2]}] LeviCivita[{b,\[Mu],u[1],u[2]}]+E2 (1-3 sigma^2+2 sigma^4) dot[b,K]^2 v[b,\[Mu]]+(1+C2) (1-3 sigma^2+2 sigma^4) dot[b,S]^2 v[b,\[Mu]]+E2 LeviCivita[{b,K,u[1],u[2]}]^2 v[b,\[Mu]]-2 E2 sigma^2 LeviCivita[{b,K,u[1],u[2]}]^2 v[b,\[Mu]]+LeviCivita[{b,S,u[1],u[2]}]^2 v[b,\[Mu]]+C2 LeviCivita[{b,S,u[1],u[2]}]^2 v[b,\[Mu]]-2 sigma^2 LeviCivita[{b,S,u[1],u[2]}]^2 v[b,\[Mu]]-2 C2 sigma^2 LeviCivita[{b,S,u[1],u[2]}]^2 v[b,\[Mu]]-2 sigma dot[b,b] LeviCivita[{b,S,u[1],u[2]}] m[1] v[b,\[Mu]]+2 sigma^3 dot[b,b] LeviCivita[{b,S,u[1],u[2]}] m[1] v[b,\[Mu]]-dot[b,b]^2 m[1]^2 v[b,\[Mu]]+3 sigma^2 dot[b,b]^2 m[1]^2 v[b,\[Mu]]-2 sigma^4 dot[b,b]^2 m[1]^2 v[b,\[Mu]]+2 dot[b,S] (-2 I D2 sigma (-1+sigma^2) dot[b,K] LeviCivita[{b,\[Mu],u[1],u[2]}]+LeviCivita[{b,S,u[1],u[2]}] LeviCivita[{b,\[Mu],u[1],u[2]}]+C2 LeviCivita[{b,S,u[1],u[2]}] LeviCivita[{b,\[Mu],u[1],u[2]}]-2 sigma^2 LeviCivita[{b,S,u[1],u[2]}] LeviCivita[{b,\[Mu],u[1],u[2]}]-2 C2 sigma^2 LeviCivita[{b,S,u[1],u[2]}] LeviCivita[{b,\[Mu],u[1],u[2]}]+sigma (-1+sigma^2) dot[b,b] LeviCivita[{b,\[Mu],u[1],u[2]}] m[1]+2 I D2 sigma LeviCivita[{b,K,u[1],u[2]}] v[b,\[Mu]]-2 I D2 sigma^3 LeviCivita[{b,K,u[1],u[2]}] v[b,\[Mu]])+dot[b,K] (2 E2 (1-2 sigma^2) LeviCivita[{b,K,u[1],u[2]}] LeviCivita[{b,\[Mu],u[1],u[2]}]-4 I D2 sigma (-1+sigma^2) LeviCivita[{b,S,u[1],u[2]}] v[b,\[Mu]]))

